Nontransitive Identities: A New Method for Creating Nontransitive Dice

In this article, a new method for characterizing nontransitive dice is de- scribed. This new method is then used to describe the "Nontransitive Identities" (NI) that are possible for 3 dice with 3, 4 and 5 sides each as well as for 5 dice with 3 sides each. Next, we will discuss how these NI can be used to create NI that involve more dice and/or die sides. From there, the 3 dice Nontransitive Identities (NI) will be used to produce 5 dice NI. We will begin this by describing more nomenclature that becomes necessary for characterizing sets of NI with multiple win chains. Then, we will describe a method for creating 5 dice NI and 7 dice NI from our 3 dice NI. We will conclude with a discussion on the patterns that exist in the frequency of nontransitive identities and how these patterns correlate to NI morphisms. Our ancillary files will include our python scripts as well as all of the sets of Nontransitive identities we have discussed.

==> anc/Nontransitive_Identities/3D3S_Nontransitive_Identities_-_Alphabetical_Dupe.txt <==
A<B=C=C<A=B=B<A<C
A<B=C=C<B=B<A=A<C
A<B=C=C<B=B<A<A<C
A<B=C=C<B<A=A=B<C
A<B=C=C<B<A=B<A<C
A<B=C=C<B<A<B<A<C
A<B=C=C<B<B<A=A<C
A<B=C=C<B<B<A<A<C
A<C=C<B=B=B<A=A<C
A<C=C<B=B=B<A<A<C
A<C=C<B=B<A=A=B<C
A<C=C<B=B<A=B<A<C
A<C=C<B=B<A<B<A<C
A<C=C<B=B<B<A=A<C
A<C=C<B=B<B<A<A<C
A<C=C<B<A=B=B<A<C
A<C=C<B<B=B<A=A<C
A<C=C<B<B=B<A<A<C
A<C=C<B<B<A=A=B<C
A<C=C<B<B<A=B<A<C
A<C=C<B<B<A<B<A<C
A<C=C<B<B<B<A=A<C
A<C=C<B<B<B<A<A<C
A<C<B=B=C<A=A=B<C
A<C<B=B=C<A=B<A<C
A<C<B=B=C<A<B<A<C
A<C<B=B=C<B<A=A<C
A<C<B=B=C<B<A<A<C
A<C<B=B<A<C=C<B<A
A<C<B=B<A<C<C<B<A
A<C<B=C<A=B=B<A<C
A<C<B=C<B=B<A=A<C
A<C<B=C<B=B<A<A<C
A<C<B=C<B<A=A=B<C
A<C<B=C<B<A=B<A<C
A<C<B=C<B<A<B<A<C
A<C<B=C<B<B<A=A<C
A<C<B=C<B<B<A<A<C
A<C<B<B<A<C=C<B<A
A<C<B<B<A<C<C<B<A
A<C<B<C<A=B=B<A<C
A<C<B<C<B=B<A=A<C
A<C<B<C<B=B<A<A<C
A<C<B<C<B<A=A=B<C
A<C<B<C<B<A=B<A<C
A<C<B<C<B<A<B<A<C
A<C<B<C<B<B<A=A<C
A<C<B<C<B<B<A<A<C
A<C<C<B=B=B<A=A<C
A<C<C<B=B=B<A<A<C
A<C<C<B=B<A=A=B<C
A<C<C<B=B<A=B<A<C
A<C<C<B=B<A<B<A<C
A<C<C<B=B<B<A=A<C
A<C<C<B=B<B<A<A<C
A<C<C<B<A=B=B<A<C
A<C<C<B<B=B<A=A<C
A<C<C<B<B=B<A<A<C
A<C<C<B<B<A=A=B<C
A<C<C<B<B<A=B<A<C
A<C<C<B<B<A<B<A<C
A<C<C<B<B<B<A=A<C
A<C<C<B<B<B<A<A<C


==> anc/Nontransitive_Identities/3D3S_Nontransitive_Identities_-_Irreducible.txt <==
A<B=C=C<A=B=B<A<C
A<B=C=C<B=B<A=A<C
A<B=C=C<B<A=A=B<C
A<B=C=C<B<A=B<A<C
A<B=C=C<B<A<B<A<C
A<C=C<B=B=B<A=A<C
A<C=C<B=B<A=A=B<C
A<C=C<B=B<A=B<A<C
A<C=C<B=B<A<B<A<C
A<C=C<B<A=B=B<A<C
A<C<B=B=C<A=A=B<C
A<C<B=B=C<A=B<A<C
A<C<B=B=C<A<B<A<C
A<C<B=B=C<B<A=A<C
A<C<B=B<A<C=C<B<A
A<C<B=C<A=B=B<A<C
A<C<B=C<B=B<A=A<C
A<C<B=C<B<A=A=B<C
A<C<B=C<B<A=B<A<C
A<C<B=C<B<A<B<A<C
A<C<B<C<A=B=B<A<C
A<C<B<C<B=B<A=A<C
A<C<B<C<B<A=A=B<C
A<C<B<C<B<A=B<A<C
A<C<B<C<B<A<B<A<C


==> anc/Nontransitive_Identities/3D4S_Nontransitive_Identities_-_Alphabetical_Dupe.txt <==
A=A=B=C<B=C=C<B=B<A=A<C
A=A=B=C<B=C=C<B=B<A<A=C
A=A=B=C<B=C=C<B=B<A<A<C
A=A=B=C<B=C=C<B<A=B<A=C
A=A=B=C<B=C=C<B<A=B<A<C
A=A=B=C<B=C=C<B<B<A=A<C
A=A=B=C<B=C=C<B<B<A<A=C
A=A=B=C<B=C=C<B<B<A<A<C
A=A=B=C<C=C<B=B=B<A=A<C
A=A=B=C<C=C<B=B=B<A<A=C
A=A=B=C<C=C<B=B=B<A<A<C
A=A=B=C<C=C<B=B<A=B<A=C
A=A=B=C<C=C<B=B<A=B<A<C
A=A=B=C<C=C<B=B<B<A=A<C
A=A=B=C<C=C<B=B<B<A<A=C
A=A=B=C<C=C<B=B<B<A<A<C
A=A=B=C<C=C<B<B=B<A=A<C
A=A=B=C<C=C<B<B=B<A<A=C
A=A=B=C<C=C<B<B=B<A<A<C
A=A=B=C<C=C<B<B<A=B<A=C
A=A=B=C<C=C<B<B<A=B<A<C
A=A=B=C<C=C<B<B<B<A=A<C
A=A=B=C<C=C<B<B<B<A<A=C
A=A=B=C<C=C<B<B<B<A<A<C
A=A=B=C<C<B=B=C<A=B<A=C
A=A=B=C<C<B=B=C<A=B<A<C
A=A=B=C<C<B=B=C<B<A=A<C
A=A=B=C<C<B=B=C<B<A<A=C
A=A=B=C<C<B=B=C<B<A<A<C
A=A=B=C<C<B=C<B=B<A=A<C
A=A=B=C<C<B=C<B=B<A<A=C
A=A=B=C<C<B=C<B=B<A<A<C
A=A=B=C<C<B=C<B<A=B<A=C
A=A=B=C<C<B=C<B<A=B<A<C
A=A=B=C<C<B=C<B<B<A=A<C
A=A=B=C<C<B=C<B<B<A<A=C
A=A=B=C<C<B=C<B<B<A<A<C
A=A=B=C<C<B<C<B=B<A=A<C
A=A=B=C<C<B<C<B=B<A<A=C
A=A=B=C<C<B<C<B=B<A<A<C
A=A=B=C<C<B<C<B<A=B<A=C
A=A=B=C<C<B<C<B<A=B<A<C
A=A=B=C<C<B<C<B<B<A=A<C
A=A=B=C<C<B<C<B<B<A<A=C
A=A=B=C<C<B<C<B<B<A<A<C
A=A=B=C<C<C<B=B=B<A=A<C
A=A=B=C<C<C<B=B=B<A<A=C
A=A=B=C<C<C<B=B=B<A<A<C
A=A=B=C<C<C<B=B<A=B<A=C
A=A=B=C<C<C<B=B<A=B<A<C
A=A=B=C<C<C<B=B<B<A=A<C
A=A=B=C<C<C<B=B<B<A<A=C
A=A=B=C<C<C<B=B<B<A<A<C
A=A=B=C<C<C<B<B=B<A=A<C
A=A=B=C<C<C<B<B=B<A<A=C
A=A=B=C<C<C<B<B=B<A<A<C
A=A=B=C<C<C<B<B<A=B<A=C
A=A=B=C<C<C<B<B<A=B<A<C
A=A=B=C<C<C<B<B<B<A=A<C
A=A=B=C<C<C<B<B<B<A<A=C
A=A=B=C<C<C<B<B<B<A<A<C
A=A=B<C=C=C<B=B=B<A=A=C
A=A=B<C=C=C<B=B=B<A=A<C
A=A=B<C=C=C<B=B=B<A=C<A
A=A=B<C=C=C<B=B=B<A<A=C
A=A=B<C=C=C<B=B=B<A<A<C
A=A=B<C=C=C<B=B=B<A<C<A
A=A=B<C=C=C<B=B<A=B=C<A
A=A=B<C=C=C<B=B<A=B<A=C
A=A=B<C=C=C<B=B<A=B<A<C
A=A=B<C=C=C<B=B<A=B<C<A
A=A=B<C=C=C<B=B<B<A=A=C
A=A=B<C=C=C<B=B<B<A=A<C
A=A=B<C=C=C<B=B<B<A=C<A
A=A=B<C=C=C<B=B<B<A<A=C
A=A=B<C=C=C<B=B<B<A<A<C
A=A=B<C=C=C<B=B<B<A<C<A
A=A=B<C=C=C<B<B=B<A=A=C
A=A=B<C=C=C<B<B=B<A=A<C
A=A=B<C=C=C<B<B=B<A=C<A
A=A=B<C=C=C<B<B=B<A<A=C
A=A=B<C=C=C<B<B=B<A<A<C
A=A=B<C=C=C<B<B=B<A<C<A
A=A=B<C=C=C<B<B<A=B=C<A
A=A=B<C=C=C<B<B<A=B<A=C
A=A=B<C=C=C<B<B<A=B<A<C
A=A=B<C=C=C<B<B<A=B<C<A
A=A=B<C=C=C<B<B<B<A=A=C
A=A=B<C=C=C<B<B<B<A=A<C
A=A=B<C=C=C<B<B<B<A=C<A
A=A=B<C=C=C<B<B<B<A<A=C
A=A=B<C=C=C<B<B<B<A<A<C
A=A=B<C=C=C<B<B<B<A<C<A
A=A=B<C=C<B=B=C<A=B=C<A
A=A=B<C=C<B=C<B=B<A=A=C
A=A=B<C=C<B=C<B=B<A=A<C
A=A=B<C=C<B=C<B=B<A=C<A
A=A=B<C=C<B=C<B=B<A<A=C
A=A=B<C=C<B=C<B=B<A<A<C
A=A=B<C=C<B=C<B=B<A<C<A
A=A=B<C=C<B=C<B<A=B=C<A
A=A=B<C=C<B=C<B<A=B<A=C
A=A=B<C=C<B=C<B<A=B<A<C
A=A=B<C=C<B=C<B<A=B<C<A
A=A=B<C=C<B=C<B<B<A=A=C
A=A=B<C=C<B=C<B<B<A=A<C
A=A=B<C=C<B=C<B<B<A=C<A
A=A=B<C=C<B=C<B<B<A<A=C
A=A=B<C=C<B=C<B<B<A<A<C
A=A=B<C=C<B=C<B<B<A<C<A
A=A=B<C=C<B<C<B<A=B=C<A
A=A=B<C=C<C<B=B=B<A=A=C
A=A=B<C=C<C<B=B=B<A=A<C
A=A=B<C=C<C<B=B=B<A=C<A
A=A=B<C=C<C<B=B=B<A<A=C
A=A=B<C=C<C<B=B=B<A<A<C
A=A=B<C=C<C<B=B=B<A<C<A
A=A=B<C=C<C<B=B<A=B=C<A
A=A=B<C=C<C<B=B<A=B<A=C
A=A=B<C=C<C<B=B<A=B<A<C
A=A=B<C=C<C<B=B<A=B<C<A
A=A=B<C=C<C<B=B<B<A=A=C
A=A=B<C=C<C<B=B<B<A=A<C
A=A=B<C=C<C<B=B<B<A=C<A
A=A=B<C=C<C<B=B<B<A<A=C
A=A=B<C=C<C<B=B<B<A<A<C
A=A=B<C=C<C<B=B<B<A<C<A
A=A=B<C=C<C<B<B=B<A=A=C
A=A=B<C=C<C<B<B=B<A=A<C
A=A=B<C=C<C<B<B=B<A=C<A
A=A=B<C=C<C<B<B=B<A<A=C
A=A=B<C=C<C<B<B=B<A<A<C
A=A=B<C=C<C<B<B=B<A<C<A
A=A=B<C=C<C<B<B<A=B=C<A
A=A=B<C=C<C<B<B<A=B<A=C
A=A=B<C=C<C<B<B<A=B<A<C
A=A=B<C=C<C<B<B<A=B<C<A
A=A=B<C=C<C<B<B<B<A=A=C
A=A=B<C=C<C<B<B<B<A=A<C
A=A=B<C=C<C<B<B<B<A=C<A
A=A=B<C=C<C<B<B<B<A<A=C
A=A=B<C=C<C<B<B<B<A<A<C
A=A=B<C=C<C<B<B<B<A<C<A
A=A=B<C<B=C=C<B<A=B=C<A
A=A=B<C<C=C<B=B=B<A=A=C
A=A=B<C<C=C<B=B=B<A=A<C
A=A=B<C<C=C<B=B=B<A=C<A
A=A=B<C<C=C<B=B=B<A<A=C
A=A=B<C<C=C<B=B=B<A<A<C
A=A=B<C<C=C<B=B=B<A<C<A
A=A=B<C<C=C<B=B<A=B=C<A
A=A=B<C<C=C<B=B<A=B<A=C
A=A=B<C<C=C<B=B<A=B<A<C
A=A=B<C<C=C<B=B<A=B<C<A
A=A=B<C<C=C<B=B<B<A=A=C
A=A=B<C<C=C<B=B<B<A=A<C
A=A=B<C<C=C<B=B<B<A=C<A
A=A=B<C<C=C<B=B<B<A<A=C
A=A=B<C<C=C<B=B<B<A<A<C
A=A=B<C<C=C<B=B<B<A<C<A
A=A=B<C<C=C<B<B=B<A=A=C
A=A=B<C<C=C<B<B=B<A=A<C
A=A=B<C<C=C<B<B=B<A=C<A
A=A=B<C<C=C<B<B=B<A<A=C
A=A=B<C<C=C<B<B=B<A<A<C
A=A=B<C<C=C<B<B=B<A<C<A
A=A=B<C<C=C<B<B<A=B=C<A
A=A=B<C<C=C<B<B<A=B<A=C
A=A=B<C<C=C<B<B<A=B<A<C
A=A=B<C<C=C<B<B<A=B<C<A
A=A=B<C<C=C<B<B<B<A=A=C
A=A=B<C<C=C<B<B<B<A=A<C
A=A=B<C<C=C<B<B<B<A=C<A
A=A=B<C<C=C<B<B<B<A<A=C
A=A=B<C<C=C<B<B<B<A<A<C
A=A=B<C<C=C<B<B<B<A<C<A
A=A=B<C<C<B=B=C<A=B=C<A
A=A=B<C<C<B=C<B=B<A=A=C
A=A=B<C<C<B=C<B=B<A=A<C
A=A=B<C<C<B=C<B=B<A=C<A
A=A=B<C<C<B=C<B=B<A<A=C
A=A=B<C<C<B=C<B=B<A<A<C
A=A=B<C<C<B=C<B=B<A<C<A
A=A=B<C<C<B=C<B<A=B=C<A
A=A=B<C<C<B=C<B<A=B<A=C
A=A=B<C<C<B=C<B<A=B<A<C
A=A=B<C<C<B=C<B<A=B<C<A
A=A=B<C<C<B=C<B<B<A=A=C
A=A=B<C<C<B=C<B<B<A=A<C
A=A=B<C<C<B=C<B<B<A=C<A
A=A=B<C<C<B=C<B<B<A<A=C
A=A=B<C<C<B=C<B<B<A<A<C
A=A=B<C<C<B=C<B<B<A<C<A
A=A=B<C<C<B<C<B<A=B=C<A
A=A=B<C<C<C<B=B=B<A=A=C
A=A=B<C<C<C<B=B=B<A=A<C
A=A=B<C<C<C<B=B=B<A=C<A
A=A=B<C<C<C<B=B=B<A<A=C
A=A=B<C<C<C<B=B=B<A<A<C
A=A=B<C<C<C<B=B=B<A<C<A
A=A=B<C<C<C<B=B<A=B=C<A
A=A=B<C<C<C<B=B<A=B<A=C
A=A=B<C<C<C<B=B<A=B<A<C
A=A=B<C<C<C<B=B<A=B<C<A
A=A=B<C<C<C<B=B<B<A=A=C
A=A=B<C<C<C<B=B<B<A=A<C
A=A=B<C<C<C<B=B<B<A=C<A
A=A=B<C<C<C<B=B<B<A<A=C
A=A=B<C<C<C<B=B<B<A<A<C
A=A=B<C<C<C<B=B<B<A<C<A
A=A=B<C<C<C<B<B=B<A=A=C
A=A=B<C<C<C<B<B=B<A=A<C
A=A=B<C<C<C<B<B=B<A=C<A
A=A=B<C<C<C<B<B=B<A<A=C
A=A=B<C<C<C<B<B=B<A<A<C
A=A=B<C<C<C<B<B=B<A<C<A
A=A=B<C<C<C<B<B<A=B=C<A
A=A=B<C<C<C<B<B<A=B<A=C
A=A=B<C<C<C<B<B<A=B<A<C
A=A=B<C<C<C<B<B<A=B<C<A
A=A=B<C<C<C<B<B<B<A=A=C
A=A=B<C<C<C<B<B<B<A=A<C
A=A=B<C<C<C<B<B<B<A=C<A
A=A=B<C<C<C<B<B<B<A<A=C
A=A=B<C<C<C<B<B<B<A<A<C
A=A=B<C<C<C<B<B<B<A<C<A
A=B=B=C<A=A=C<C=C<B=B<A
A=B=B=C<A=A=C<C=C<B<A=B
A=B=B=C<A=A=C<C=C<B<B<A
A=B=B=C<A=A=C<C<B=C<A=B
A=B=B=C<A=A=C<C<B=C<B<A
A=B=B=C<A=A=C<C<C<B=B<A
A=B=B=C<A=A=C<C<C<B<A=B
A=B=B=C<A=A=C<C<C<B<B<A
A=B=B=C<A=A<C=C=C<B=B<A
A=B=B=C<A=A<C=C=C<B<A=B
A=B=B=C<A=A<C=C=C<B<B<A
A=B=B=C<A=A<C=C<B=C<A=B
A=B=B=C<A=A<C=C<B=C<B<A
A=B=B=C<A=A<C=C<C<B=B<A
A=B=B=C<A=A<C=C<C<B<A=B
A=B=B=C<A=A<C=C<C<B<B<A
A=B=B=C<A=A<C<C=C<B=B<A
A=B=B=C<A=A<C<C=C<B<A=B
A=B=B=C<A=A<C<C=C<B<B<A
A=B=B=C<A=A<C<C<B=C<A=B
A=B=B=C<A=A<C<C<B=C<B<A
A=B=B=C<A=A<C<C<C<B=B<A
A=B=B=C<A=A<C<C<C<B<A=B
A=B=B=C<A=A<C<C<C<B<B<A
A=B=B=C<A<A=C=C<B=C<A=B
A=B=B=C<A<A=C=C<B=C<B<A
A=B=B=C<A<A=C=C<C<B=B<A
A=B=B=C<A<A=C=C<C<B<A=B
A=B=B=C<A<A=C=C<C<B<B<A
A=B=B=C<A<A=C<C=C<B=B<A
A=B=B=C<A<A=C<C=C<B<A=B
A=B=B=C<A<A=C<C=C<B<B<A
A=B=B=C<A<A=C<C<B=C<A=B
A=B=B=C<A<A=C<C<B=C<B<A
A=B=B=C<A<A=C<C<C<B=B<A
A=B=B=C<A<A=C<C<C<B<A=B
A=B=B=C<A<A=C<C<C<B<B<A
A=B=B=C<A<A<C=C=C<B=B<A
A=B=B=C<A<A<C=C=C<B<A=B
A=B=B=C<A<A<C=C=C<B<B<A
A=B=B=C<A<A<C=C<B=C<A=B
A=B=B=C<A<A<C=C<B=C<B<A
A=B=B=C<A<A<C=C<C<B=B<A
A=B=B=C<A<A<C=C<C<B<A=B
A=B=B=C<A<A<C=C<C<B<B<A
A=B=B=C<A<A<C<C=C<B=B<A
A=B=B=C<A<A<C<C=C<B<A=B
A=B=B=C<A<A<C<C=C<B<B<A
A=B=B=C<A<A<C<C<B=C<A=B
A=B=B=C<A<A<C<C<B=C<B<A
A=B=B=C<A<A<C<C<C<B=B<A
A=B=B=C<A<A<C<C<C<B<A=B
A=B=B=C<A<A<C<C<C<B<B<A
A=B=B=C<A<C<A<C=C<B=B<A
A=B=B=C<A<C<A<C=C<B<A=B
A=B=B=C<A<C<A<C=C<B<B<A
A=B=B=C<A<C<A<C<B=C<A=B
A=B=B=C<A<C<A<C<B=C<B<A
A=B=B=C<A<C<A<C<C<B=B<A
A=B=B=C<A<C<A<C<C<B<A=B
A=B=B=C<A<C<A<C<C<B<B<A
A=B=C=C<A=B=B<A=A<C=C<B
A=B=C=C<A=B=B<A=A<C<B=C
A=B=C=C<A=B=B<A=A<C<C<B
A=B=C=C<A=B=B<A<A=C<B=C
A=B=C=C<A=B=B<A<A=C<C<B
A=B=C=C<A=B=B<A<A<C=C<B
A=B=C=C<A=B=B<A<A<C<B=C
A=B=C=C<A=B=B<A<A<C<C<B
A=B=C=C<B=B<A=A=A<C=C<B
A=B=C=C<B=B<A=A=A<C<B=C
A=B=C=C<B=B<A=A=A<C<C<B
A=B=C=C<B=B<A=A<A=C<B=C
A=B=C=C<B=B<A=A<A=C<C<B
A=B=C=C<B=B<A=A<A<C=C<B
A=B=C=C<B=B<A=A<A<C<B=C
A=B=C=C<B=B<A=A<A<C<C<B
A=B=C=C<B=B<A<A=A<C=C<B
A=B=C=C<B=B<A<A=A<C<B=C
A=B=C=C<B=B<A<A=A<C<C<B
A=B=C=C<B=B<A<A<A=C<B=C
A=B=C=C<B=B<A<A<A=C<C<B
A=B=C=C<B=B<A<A<A<C=C<B
A=B=C=C<B=B<A<A<A<C<B=C
A=B=C=C<B=B<A<A<A<C<C<B
A=B=C=C<B<A=A=B<A=C<B=C
A=B=C=C<B<A=A=B<A=C<C<B
A=B=C=C<B<A=A=B<A<C=C<B
A=B=C=C<B<A=A=B<A<C<B=C
A=B=C=C<B<A=A=B<A<C<C<B
A=B=C=C<B<A=B<A=A<C=C<B
A=B=C=C<B<A=B<A=A<C<B=C
A=B=C=C<B<A=B<A=A<C<C<B
A=B=C=C<B<A=B<A<A=C<B=C
A=B=C=C<B<A=B<A<A=C<C<B
A=B=C=C<B<A=B<A<A<C=C<B
A=B=C=C<B<A=B<A<A<C<B=C
A=B=C=C<B<A=B<A<A<C<C<B
A=B=C=C<B<A<B<A=A<C=C<B
A=B=C=C<B<A<B<A=A<C<B=C
A=B=C=C<B<A<B<A=A<C<C<B
A=B=C=C<B<A<B<A<A=C<B=C
A=B=C=C<B<A<B<A<A=C<C<B
A=B=C=C<B<A<B<A<A<C=C<B
A=B=C=C<B<A<B<A<A<C<B=C
A=B=C=C<B<A<B<A<A<C<C<B
A=B=C=C<B<B<A=A=A<C=C<B
A=B=C=C<B<B<A=A=A<C<B=C
A=B=C=C<B<B<A=A=A<C<C<B
A=B=C=C<B<B<A=A<A=C<B=C
A=B=C=C<B<B<A=A<A=C<C<B
A=B=C=C<B<B<A=A<A<C=C<B
A=B=C=C<B<B<A=A<A<C<B=C
A=B=C=C<B<B<A=A<A<C<C<B
A=B=C=C<B<B<A<A=A<C=C<B
A=B=C=C<B<B<A<A=A<C<B=C
A=B=C=C<B<B<A<A=A<C<C<B
A=B=C=C<B<B<A<A<A=C<B=C
A=B=C=C<B<B<A<A<A=C<C<B
A=B=C=C<B<B<A<A<A<C=C<B
A=B=C=C<B<B<A<A<A<C<B=C
A=B=C=C<B<B<A<A<A<C<C<B
A=B=C<A<B=C=C<A=B=B<A<C
A=B=C<A<B=C=C<B=B<A=A<C
A=B=C<A<B=C=C<B=B<A<A<C
A=B=C<A<B=C=C<B<A=A=B<C
A=B=C<A<B=C=C<B<A=B<A<C
A=B=C<A<B=C=C<B<A<B<A<C
A=B=C<A<B=C=C<B<B<A=A<C
A=B=C<A<B=C=C<B<B<A<A<C
A=B=C<A<C=C<B=B=B<A=A<C
A=B=C<A<C=C<B=B=B<A<A<C
A=B=C<A<C=C<B=B<A=A=B<C
A=B=C<A<C=C<B=B<A=B<A<C
A=B=C<A<C=C<B=B<A<B<A<C
A=B=C<A<C=C<B=B<B<A=A<C
A=B=C<A<C=C<B=B<B<A<A<C
A=B=C<A<C=C<B<A=B=B<A<C
A=B=C<A<C=C<B<B=B<A=A<C
A=B=C<A<C=C<B<B=B<A<A<C
A=B=C<A<C=C<B<B<A=A=B<C
A=B=C<A<C=C<B<B<A=B<A<C
A=B=C<A<C=C<B<B<A<B<A<C
A=B=C<A<C=C<B<B<B<A=A<C
A=B=C<A<C=C<B<B<B<A<A<C
A=B=C<A<C<B=B=C<A=A=B<C
A=B=C<A<C<B=B=C<A=B<A<C
A=B=C<A<C<B=B=C<A<B<A<C
A=B=C<A<C<B=B=C<B<A=A<C
A=B=C<A<C<B=B=C<B<A<A<C
A=B=C<A<C<B=B<A<C=C<B<A
A=B=C<A<C<B=B<A<C<C<B<A
A=B=C<A<C<B=C<A=B=B<A<C
A=B=C<A<C<B=C<B=B<A=A<C
A=B=C<A<C<B=C<B=B<A<A<C
A=B=C<A<C<B=C<B<A=A=B<C
A=B=C<A<C<B=C<B<A=B<A<C
A=B=C<A<C<B=C<B<A<B<A<C
A=B=C<A<C<B=C<B<B<A=A<C
A=B=C<A<C<B=C<B<B<A<A<C
A=B=C<A<C<B<B<A<C=C<B<A
A=B=C<A<C<B<B<A<C<C<B<A
A=B=C<A<C<B<C<A=B=B<A<C
A=B=C<A<C<B<C<B=B<A=A<C
A=B=C<A<C<B<C<B=B<A<A<C
A=B=C<A<C<B<C<B<A=A=B<C
A=B=C<A<C<B<C<B<A=B<A<C
A=B=C<A<C<B<C<B<A<B<A<C
A=B=C<A<C<B<C<B<B<A=A<C
A=B=C<A<C<B<C<B<B<A<A<C
A=B=C<A<C<C<B=B=B<A=A<C
A=B=C<A<C<C<B=B=B<A<A<C
A=B=C<A<C<C<B=B<A=A=B<C
A=B=C<A<C<C<B=B<A=B<A<C
A=B=C<A<C<C<B=B<A<B<A<C
A=B=C<A<C<C<B=B<B<A=A<C
A=B=C<A<C<C<B=B<B<A<A<C
A=B=C<A<C<C<B<A=B=B<A<C
A=B=C<A<C<C<B<B=B<A=A<C
A=B=C<A<C<C<B<B=B<A<A<C
A=B=C<A<C<C<B<B<A=A=B<C
A=B=C<A<C<C<B<B<A=B<A<C
A=B=C<A<C<C<B<B<A<B<A<C
A=B=C<A<C<C<B<B<B<A=A<C
A=B=C<A<C<C<B<B<B<A<A<C
A=B=C<B<A=A=C<B=C=C<B<A
A=B=C<B<A=A=C<C=C<B=B<A
A=B=C<B<A=A=C<C=C<B<B<A
A=B=C<B<A=A=C<C<B=B=C<A
A=B=C<B<A=A=C<C<B=C<B<A
A=B=C<B<A=A=C<C<B<C<B<A
A=B=C<B<A=A=C<C<C<B=B<A
A=B=C<B<A=A=C<C<C<B<B<A
A=B=C<B<A=A<C=C=C<B=B<A
A=B=C<B<A=A<C=C=C<B<B<A
A=B=C<B<A=A<C=C<B=B=C<A
A=B=C<B<A=A<C=C<B=C<B<A
A=B=C<B<A=A<C=C<B<C<B<A
A=B=C<B<A=A<C=C<C<B=B<A
A=B=C<B<A=A<C=C<C<B<B<A
A=B=C<B<A=A<C<B=C=C<B<A
A=B=C<B<A=A<C<C=C<B=B<A
A=B=C<B<A=A<C<C=C<B<B<A
A=B=C<B<A=A<C<C<B=B=C<A
A=B=C<B<A=A<C<C<B=C<B<A
A=B=C<B<A=A<C<C<B<C<B<A
A=B=C<B<A=A<C<C<C<B=B<A
A=B=C<B<A=A<C<C<C<B<B<A
A=B=C<B<A<A=C=C<B=B=C<A
A=B=C<B<A<A=C=C<B=C<B<A
A=B=C<B<A<A=C=C<B<C<B<A
A=B=C<B<A<A=C=C<C<B=B<A
A=B=C<B<A<A=C=C<C<B<B<A
A=B=C<B<A<A=C<B=C=C<B<A
A=B=C<B<A<A=C<C=C<B=B<A
A=B=C<B<A<A=C<C=C<B<B<A
A=B=C<B<A<A=C<C<B=B=C<A
A=B=C<B<A<A=C<C<B=C<B<A
A=B=C<B<A<A=C<C<B<C<B<A
A=B=C<B<A<A=C<C<C<B=B<A
A=B=C<B<A<A=C<C<C<B<B<A
A=B=C<B<A<A<C=C=C<B=B<A
A=B=C<B<A<A<C=C=C<B<B<A
A=B=C<B<A<A<C=C<B=B=C<A
A=B=C<B<A<A<C=C<B=C<B<A
A=B=C<B<A<A<C=C<B<C<B<A
A=B=C<B<A<A<C=C<C<B=B<A
A=B=C<B<A<A<C=C<C<B<B<A
A=B=C<B<A<A<C<B=C=C<B<A
A=B=C<B<A<A<C<C=C<B=B<A
A=B=C<B<A<A<C<C=C<B<B<A
A=B=C<B<A<A<C<C<B=B=C<A
A=B=C<B<A<A<C<C<B=C<B<A
A=B=C<B<A<A<C<C<B<C<B<A
A=B=C<B<A<A<C<C<C<B=B<A
A=B=C<B<A<A<C<C<C<B<B<A
A=B=C<B<A<C=C<B<A=A<C<B
A=B=C<B<A<C=C<B<A<A<C<B
A=B=C<B<A<C<A<B=C=C<B<A
A=B=C<B<A<C<A<C=C<B=B<A
A=B=C<B<A<C<A<C=C<B<B<A
A=B=C<B<A<C<A<C<B=B=C<A
A=B=C<B<A<C<A<C<B=C<B<A
A=B=C<B<A<C<A<C<B<C<B<A
A=B=C<B<A<C<A<C<C<B=B<A
A=B=C<B<A<C<A<C<C<B<B<A
A=B=C<B<A<C<C<B<A=A<C<B
A=B=C<B<A<C<C<B<A<A<C<B
A=B=C<C<A=B=B<A=A=C<C<B
A=B=C<C<A=B=B<A=A<C=C<B
A=B=C<C<A=B=B<A=A<C<C<B
A=B=C<C<A=B=B<A<A=C=C<B
A=B=C<C<A=B=B<A<A=C<C<B
A=B=C<C<A=B=B<A<A<C=C<B
A=B=C<C<A=B=B<A<A<C<C<B
A=B=C<C<A=B=B<A<C<A<C<B
A=B=C<C<B=B<A=A=A<C=C<B
A=B=C<C<B=B<A=A=A<C<C<B
A=B=C<C<B=B<A=A<A=C=C<B
A=B=C<C<B=B<A=A<A=C<C<B
A=B=C<C<B=B<A=A<A<C=C<B
A=B=C<C<B=B<A=A<A<C<C<B
A=B=C<C<B=B<A=A<C<A<C<B
A=B=C<C<B=B<A<A=A=C<C<B
A=B=C<C<B=B<A<A=A<C=C<B
A=B=C<C<B=B<A<A=A<C<C<B
A=B=C<C<B=B<A<A<A=C=C<B
A=B=C<C<B=B<A<A<A=C<C<B
A=B=C<C<B=B<A<A<A<C=C<B
A=B=C<C<B=B<A<A<A<C<C<B
A=B=C<C<B=B<A<A<C<A<C<B
A=B=C<C<B<A=A=B<A=C=C<B
A=B=C<C<B<A=A=B<A=C<C<B
A=B=C<C<B<A=A=B<A<C=C<B
A=B=C<C<B<A=A=B<A<C<C<B
A=B=C<C<B<A=A=B<C<A<C<B
A=B=C<C<B<A=A<C<B=B<A<C
A=B=C<C<B<A=A<C<B<B<A<C
A=B=C<C<B<A=B<A=A=C<C<B
A=B=C<C<B<A=B<A=A<C=C<B
A=B=C<C<B<A=B<A=A<C<C<B
A=B=C<C<B<A=B<A<A=C=C<B
A=B=C<C<B<A=B<A<A=C<C<B
A=B=C<C<B<A=B<A<A<C=C<B
A=B=C<C<B<A=B<A<A<C<C<B
A=B=C<C<B<A=B<A<C<A<C<B
A=B=C<C<B<A<A<C<B=B<A<C
A=B=C<C<B<A<A<C<B<B<A<C
A=B=C<C<B<A<B<A=A=C<C<B
A=B=C<C<B<A<B<A=A<C=C<B
A=B=C<C<B<A<B<A=A<C<C<B
A=B=C<C<B<A<B<A<A=C=C<B
A=B=C<C<B<A<B<A<A=C<C<B
A=B=C<C<B<A<B<A<A<C=C<B
A=B=C<C<B<A<B<A<A<C<C<B
A=B=C<C<B<A<B<A<C<A<C<B
A=B=C<C<B<B<A=A=A<C=C<B
A=B=C<C<B<B<A=A=A<C<C<B
A=B=C<C<B<B<A=A<A=C=C<B
A=B=C<C<B<B<A=A<A=C<C<B
A=B=C<C<B<B<A=A<A<C=C<B
A=B=C<C<B<B<A=A<A<C<C<B
A=B=C<C<B<B<A=A<C<A<C<B
A=B=C<C<B<B<A<A=A=C<C<B
A=B=C<C<B<B<A<A=A<C=C<B
A=B=C<C<B<B<A<A=A<C<C<B
A=B=C<C<B<B<A<A<A=C=C<B
A=B=C<C<B<B<A<A<A=C<C<B
A=B=C<C<B<B<A<A<A<C=C<B
A=B=C<C<B<B<A<A<A<C<C<B
A=B=C<C<B<B<A<A<C<A<C<B
A=B<A=C=C=C<B=B=B<A=A<C
A=B<A=C=C=C<B=B=B<A<A<C
A=B<A=C=C=C<B=B<A=A=B<C
A=B<A=C=C=C<B=B<A=B<A<C
A=B<A=C=C=C<B=B<A<B<A<C
A=B<A=C=C=C<B=B<B<A=A<C
A=B<A=C=C=C<B=B<B<A<A<C
A=B<A=C=C=C<B<A=B=B<A<C
A=B<A=C=C=C<B<B=B<A=A<C
A=B<A=C=C=C<B<B=B<A<A<C
A=B<A=C=C=C<B<B<A=A=B<C
A=B<A=C=C=C<B<B<A=B<A<C
A=B<A=C=C=C<B<B<A<B<A<C
A=B<A=C=C=C<B<B<B<A=A<C
A=B<A=C=C=C<B<B<B<A<A<C
A=B<A=C=C<B=C<A=B=B<A=C
A=B<A=C=C<B=C<A=B=B<A<C
A=B<A=C=C<B=C<B=B<A=A<C
A=B<A=C=C<B=C<B=B<A<A=C
A=B<A=C=C<B=C<B=B<A<A<C
A=B<A=C=C<B=C<B<A=A=B<C
A=B<A=C=C<B=C<B<A=B<A=C
A=B<A=C=C<B=C<B<A=B<A<C
A=B<A=C=C<B=C<B<A<B<A=C
A=B<A=C=C<B=C<B<A<B<A<C
A=B<A=C=C<B=C<B<B<A=A<C
A=B<A=C=C<B=C<B<B<A<A=C
A=B<A=C=C<B=C<B<B<A<A<C
A=B<A=C=C<C<B=B=B<A=A<C
A=B<A=C=C<C<B=B=B<A<A=C
A=B<A=C=C<C<B=B=B<A<A<C
A=B<A=C=C<C<B=B<A=A=B<C
A=B<A=C=C<C<B=B<A=B<A=C
A=B<A=C=C<C<B=B<A=B<A<C
A=B<A=C=C<C<B=B<A<B<A=C
A=B<A=C=C<C<B=B<A<B<A<C
A=B<A=C=C<C<B=B<B<A=A<C
A=B<A=C=C<C<B=B<B<A<A=C
A=B<A=C=C<C<B=B<B<A<A<C
A=B<A=C=C<C<B<A=B=B<A=C
A=B<A=C=C<C<B<A=B=B<A<C
A=B<A=C=C<C<B<B=B<A=A<C
A=B<A=C=C<C<B<B=B<A<A=C
A=B<A=C=C<C<B<B=B<A<A<C
A=B<A=C=C<C<B<B<A=A=B<C
A=B<A=C=C<C<B<B<A=B<A=C
A=B<A=C=C<C<B<B<A=B<A<C
A=B<A=C=C<C<B<B<A<B<A=C
A=B<A=C=C<C<B<B<A<B<A<C
A=B<A=C=C<C<B<B<B<A=A<C
A=B<A=C=C<C<B<B<B<A<A=C
A=B<A=C=C<C<B<B<B<A<A<C
A=B<A=C<B=C=C<B<A=A=B=C
A=B<A=C<B=C=C<B<A<B=C<A
A=B<A=C<B=C=C<B<A<C<B<A
A=B<A=C<B=C<C<B<A<C<B<A
A=B<A=C<C=C<B=B=B<A=A=C
A=B<A=C<C=C<B=B=B<A=A<C
A=B<A=C<C=C<B=B=B<A<A=C
A=B<A=C<C=C<B=B=B<A<A<C
A=B<A=C<C=C<B=B=B<A<C<A
A=B<A=C<C=C<B=B<A=A=B=C
A=B<A=C<C=C<B=B<A=A=B<C
A=B<A=C<C=C<B=B<A=B<A=C
A=B<A=C<C=C<B=B<A=B<A<C
A=B<A=C<C=C<B=B<A=B<C<A
A=B<A=C<C=C<B=B<A<B=C<A
A=B<A=C<C=C<B=B<A<B<A=C
A=B<A=C<C=C<B=B<A<B<A<C
A=B<A=C<C=C<B=B<A<B<C<A
A=B<A=C<C=C<B=B<A<C<B<A
A=B<A=C<C=C<B=B<B<A=A=C
A=B<A=C<C=C<B=B<B<A=A<C
A=B<A=C<C=C<B=B<B<A<A=C
A=B<A=C<C=C<B=B<B<A<A<C
A=B<A=C<C=C<B=B<B<A<C<A
A=B<A=C<C=C<B<A=B=B<A=C
A=B<A=C<C=C<B<A=B=B<A<C
A=B<A=C<C=C<B<A=B=B<C<A
A=B<A=C<C=C<B<B=B<A=A=C
A=B<A=C<C=C<B<B=B<A=A<C
A=B<A=C<C=C<B<B=B<A<A=C
A=B<A=C<C=C<B<B=B<A<A<C
A=B<A=C<C=C<B<B=B<A<C<A
A=B<A=C<C=C<B<B<A=A=B=C
A=B<A=C<C=C<B<B<A=A=B<C
A=B<A=C<C=C<B<B<A=B<A=C
A=B<A=C<C=C<B<B<A=B<A<C
A=B<A=C<C=C<B<B<A=B<C<A
A=B<A=C<C=C<B<B<A<B=C<A
A=B<A=C<C=C<B<B<A<B<A=C
A=B<A=C<C=C<B<B<A<B<A<C
A=B<A=C<C=C<B<B<A<B<C<A
A=B<A=C<C=C<B<B<A<C<B<A
A=B<A=C<C=C<B<B<B<A=A=C
A=B<A=C<C=C<B<B<B<A=A<C
A=B<A=C<C=C<B<B<B<A<A=C
A=B<A=C<C=C<B<B<B<A<A<C
A=B<A=C<C=C<B<B<B<A<C<A
A=B<A=C<C<B=B=C<A=A=B=C
A=B<A=C<C<B=B=C<A<B=C<A
A=B<A=C<C<B=B=C<A<C<B<A
A=B<A=C<C<B=C<A=B=B<A=C
A=B<A=C<C<B=C<A=B=B<A<C
A=B<A=C<C<B=C<A=B=B<C<A
A=B<A=C<C<B=C<B=B<A=A=C
A=B<A=C<C<B=C<B=B<A=A<C
A=B<A=C<C<B=C<B=B<A<A=C
A=B<A=C<C<B=C<B=B<A<A<C
A=B<A=C<C<B=C<B=B<A<C<A
A=B<A=C<C<B=C<B<A=A=B=C
A=B<A=C<C<B=C<B<A=A=B<C
A=B<A=C<C<B=C<B<A=B<A=C
A=B<A=C<C<B=C<B<A=B<A<C
A=B<A=C<C<B=C<B<A=B<C<A
A=B<A=C<C<B=C<B<A<B=C<A
A=B<A=C<C<B=C<B<A<B<A=C
A=B<A=C<C<B=C<B<A<B<A<C
A=B<A=C<C<B=C<B<A<B<C<A
A=B<A=C<C<B=C<B<A<C<B<A
A=B<A=C<C<B=C<B<B<A=A=C
A=B<A=C<C<B=C<B<B<A=A<C
A=B<A=C<C<B=C<B<B<A<A=C
A=B<A=C<C<B=C<B<B<A<A<C
A=B<A=C<C<B=C<B<B<A<C<A
A=B<A=C<C<B<B=C<A<C<B<A
A=B<A=C<C<B<C<B<A=A=B=C
A=B<A=C<C<B<C<B<A<B=C<A
A=B<A=C<C<B<C<B<A<C<B<A
A=B<A=C<C<C<B=B=B<A=A=C
A=B<A=C<C<C<B=B=B<A=A<C
A=B<A=C<C<C<B=B=B<A<A=C
A=B<A=C<C<C<B=B=B<A<A<C
A=B<A=C<C<C<B=B=B<A<C<A
A=B<A=C<C<C<B=B<A=A=B=C
A=B<A=C<C<C<B=B<A=A=B<C
A=B<A=C<C<C<B=B<A=B<A=C
A=B<A=C<C<C<B=B<A=B<A<C
A=B<A=C<C<C<B=B<A=B<C<A
A=B<A=C<C<C<B=B<A<B=C<A
A=B<A=C<C<C<B=B<A<B<A=C
A=B<A=C<C<C<B=B<A<B<A<C
A=B<A=C<C<C<B=B<A<B<C<A
A=B<A=C<C<C<B=B<A<C<B<A
A=B<A=C<C<C<B=B<B<A=A=C
A=B<A=C<C<C<B=B<B<A=A<C
A=B<A=C<C<C<B=B<B<A<A=C
A=B<A=C<C<C<B=B<B<A<A<C
A=B<A=C<C<C<B=B<B<A<C<A
A=B<A=C<C<C<B<A=B=B<A=C
A=B<A=C<C<C<B<A=B=B<A<C
A=B<A=C<C<C<B<A=B=B<C<A
A=B<A=C<C<C<B<B=B<A=A=C
A=B<A=C<C<C<B<B=B<A=A<C
A=B<A=C<C<C<B<B=B<A<A=C
A=B<A=C<C<C<B<B=B<A<A<C
A=B<A=C<C<C<B<B=B<A<C<A
A=B<A=C<C<C<B<B<A=A=B=C
A=B<A=C<C<C<B<B<A=A=B<C
A=B<A=C<C<C<B<B<A=B<A=C
A=B<A=C<C<C<B<B<A=B<A<C
A=B<A=C<C<C<B<B<A=B<C<A
A=B<A=C<C<C<B<B<A<B=C<A
A=B<A=C<C<C<B<B<A<B<A=C
A=B<A=C<C<C<B<B<A<B<A<C
A=B<A=C<C<C<B<B<A<B<C<A
A=B<A=C<C<C<B<B<A<C<B<A
A=B<A=C<C<C<B<B<B<A=A=C
A=B<A=C<C<C<B<B<B<A=A<C
A=B<A=C<C<C<B<B<B<A<A=C
A=B<A=C<C<C<B<B<B<A<A<C
A=B<A=C<C<C<B<B<B<A<C<A
A=B<A<B=C=C=C<A=B=B=C<A
A=B<A<B=C=C=C<B<A=C<B<A
A=B<A<B=C=C=C<B<A<C<B<A
A=B<A<C=C=C<B=B=B<A=A=C
A=B<A<C=C=C<B=B=B<A=A<C
A=B<A<C=C=C<B=B=B<A=C<A
A=B<A<C=C=C<B=B=B<A<A=C
A=B<A<C=C=C<B=B=B<A<A<C
A=B<A<C=C=C<B=B=B<A<C<A
A=B<A<C=C=C<B=B<A=A=B=C
A=B<A<C=C=C<B=B<A=A=B<C
A=B<A<C=C=C<B=B<A=B=C<A
A=B<A<C=C=C<B=B<A=B<A=C
A=B<A<C=C=C<B=B<A=B<A<C
A=B<A<C=C=C<B=B<A=B<C<A
A=B<A<C=C=C<B=B<A=C<B<A
A=B<A<C=C=C<B=B<A<B=C<A
A=B<A<C=C=C<B=B<A<B<A=C
A=B<A<C=C=C<B=B<A<B<A<C
A=B<A<C=C=C<B=B<A<B<C<A
A=B<A<C=C=C<B=B<A<C<B<A
A=B<A<C=C=C<B=B<B<A=A=C
A=B<A<C=C=C<B=B<B<A=A<C
A=B<A<C=C=C<B=B<B<A=C<A
A=B<A<C=C=C<B=B<B<A<A=C
A=B<A<C=C=C<B=B<B<A<A<C
A=B<A<C=C=C<B=B<B<A<C<A
A=B<A<C=C=C<B<A=B=B=C<A
A=B<A<C=C=C<B<A=B=B<A=C
A=B<A<C=C=C<B<A=B=B<A<C
A=B<A<C=C=C<B<A=B=B<C<A
A=B<A<C=C=C<B<B=B<A=A=C
A=B<A<C=C=C<B<B=B<A=A<C
A=B<A<C=C=C<B<B=B<A=C<A
A=B<A<C=C=C<B<B=B<A<A=C
A=B<A<C=C=C<B<B=B<A<A<C
A=B<A<C=C=C<B<B=B<A<C<A
A=B<A<C=C=C<B<B<A=A=B=C
A=B<A<C=C=C<B<B<A=A=B<C
A=B<A<C=C=C<B<B<A=B=C<A
A=B<A<C=C=C<B<B<A=B<A=C
A=B<A<C=C=C<B<B<A=B<A<C
A=B<A<C=C=C<B<B<A=B<C<A
A=B<A<C=C=C<B<B<A=C<B<A
A=B<A<C=C=C<B<B<A<B=C<A
A=B<A<C=C=C<B<B<A<B<A=C
A=B<A<C=C=C<B<B<A<B<A<C
A=B<A<C=C=C<B<B<A<B<C<A
A=B<A<C=C=C<B<B<A<C<B<A
A=B<A<C=C=C<B<B<B<A=A=C
A=B<A<C=C=C<B<B<B<A=A<C
A=B<A<C=C=C<B<B<B<A=C<A
A=B<A<C=C=C<B<B<B<A<A=C
A=B<A<C=C=C<B<B<B<A<A<C
A=B<A<C=C=C<B<B<B<A<C<A
A=B<A<C=C<B=B=C<A=A=B=C
A=B<A<C=C<B=B=C<A=B=C<A
A=B<A<C=C<B=B=C<A=C<B<A
A=B<A<C=C<B=B=C<A<B=C<A
A=B<A<C=C<B=B=C<A<C<B<A
A=B<A<C=C<B=C<A=B=B=C<A
A=B<A<C=C<B=C<A=B=B<A=C
A=B<A<C=C<B=C<A=B=B<A<C
A=B<A<C=C<B=C<A=B=B<C<A
A=B<A<C=C<B=C<B=B<A=A=C
A=B<A<C=C<B=C<B=B<A=A<C
A=B<A<C=C<B=C<B=B<A=C<A
A=B<A<C=C<B=C<B=B<A<A=C
A=B<A<C=C<B=C<B=B<A<A<C
A=B<A<C=C<B=C<B=B<A<C<A
A=B<A<C=C<B=C<B<A=A=B=C
A=B<A<C=C<B=C<B<A=A=B<C
A=B<A<C=C<B=C<B<A=B=C<A
A=B<A<C=C<B=C<B<A=B<A=C
A=B<A<C=C<B=C<B<A=B<A<C
A=B<A<C=C<B=C<B<A=B<C<A
A=B<A<C=C<B=C<B<A=C<B<A
A=B<A<C=C<B=C<B<A<B=C<A
A=B<A<C=C<B=C<B<A<B<A=C
A=B<A<C=C<B=C<B<A<B<A<C
A=B<A<C=C<B=C<B<A<B<C<A
A=B<A<C=C<B=C<B<A<C<B<A
A=B<A<C=C<B=C<B<B<A=A=C
A=B<A<C=C<B=C<B<B<A=A<C
A=B<A<C=C<B=C<B<B<A=C<A
A=B<A<C=C<B=C<B<B<A<A=C
A=B<A<C=C<B=C<B<B<A<A<C
A=B<A<C=C<B=C<B<B<A<C<A
A=B<A<C=C<B<B=C<A=C<B<A
A=B<A<C=C<B<B=C<A<C<B<A
A=B<A<C=C<B<C<A=B=B=C<A
A=B<A<C=C<B<C<B<A=A=B=C
A=B<A<C=C<B<C<B<A=B=C<A
A=B<A<C=C<B<C<B<A=C<B<A
A=B<A<C=C<B<C<B<A<B=C<A
A=B<A<C=C<B<C<B<A<C<B<A
A=B<A<C=C<C<B=B=B<A=A=C
A=B<A<C=C<C<B=B=B<A=A<C
A=B<A<C=C<C<B=B=B<A=C<A
A=B<A<C=C<C<B=B=B<A<A=C
A=B<A<C=C<C<B=B=B<A<A<C
A=B<A<C=C<C<B=B=B<A<C<A
A=B<A<C=C<C<B=B<A=A=B=C
A=B<A<C=C<C<B=B<A=A=B<C
A=B<A<C=C<C<B=B<A=B=C<A
A=B<A<C=C<C<B=B<A=B<A=C
A=B<A<C=C<C<B=B<A=B<A<C
A=B<A<C=C<C<B=B<A=B<C<A
A=B<A<C=C<C<B=B<A=C<B<A
A=B<A<C=C<C<B=B<A<B=C<A
A=B<A<C=C<C<B=B<A<B<A=C
A=B<A<C=C<C<B=B<A<B<A<C
A=B<A<C=C<C<B=B<A<B<C<A
A=B<A<C=C<C<B=B<A<C<B<A
A=B<A<C=C<C<B=B<B<A=A=C
A=B<A<C=C<C<B=B<B<A=A<C
A=B<A<C=C<C<B=B<B<A=C<A
A=B<A<C=C<C<B=B<B<A<A=C
A=B<A<C=C<C<B=B<B<A<A<C
A=B<A<C=C<C<B=B<B<A<C<A
A=B<A<C=C<C<B<A=B=B=C<A
A=B<A<C=C<C<B<A=B=B<A=C
A=B<A<C=C<C<B<A=B=B<A<C
A=B<A<C=C<C<B<A=B=B<C<A
A=B<A<C=C<C<B<B=B<A=A=C
A=B<A<C=C<C<B<B=B<A=A<C
A=B<A<C=C<C<B<B=B<A=C<A
A=B<A<C=C<C<B<B=B<A<A=C
A=B<A<C=C<C<B<B=B<A<A<C
A=B<A<C=C<C<B<B=B<A<C<A
A=B<A<C=C<C<B<B<A=A=B=C
A=B<A<C=C<C<B<B<A=A=B<C
A=B<A<C=C<C<B<B<A=B=C<A
A=B<A<C=C<C<B<B<A=B<A=C
A=B<A<C=C<C<B<B<A=B<A<C
A=B<A<C=C<C<B<B<A=B<C<A
A=B<A<C=C<C<B<B<A=C<B<A
A=B<A<C=C<C<B<B<A<B=C<A
A=B<A<C=C<C<B<B<A<B<A=C
A=B<A<C=C<C<B<B<A<B<A<C
A=B<A<C=C<C<B<B<A<B<C<A
A=B<A<C=C<C<B<B<A<C<B<A
A=B<A<C=C<C<B<B<B<A=A=C
A=B<A<C=C<C<B<B<B<A=A<C
A=B<A<C=C<C<B<B<B<A=C<A
A=B<A<C=C<C<B<B<B<A<A=C
A=B<A<C=C<C<B<B<B<A<A<C
A=B<A<C=C<C<B<B<B<A<C<A
A=B<A<C<B=C=C<A=B=B=C<A
A=B<A<C<B=C=C<B<A=A=B=C
A=B<A<C<B=C=C<B<A=B=C<A
A=B<A<C<B=C=C<B<A=C<B<A
A=B<A<C<B=C=C<B<A<B=C<A
A=B<A<C<B=C=C<B<A<C<B<A
A=B<A<C<B=C<C<A=B=B=C<A
A=B<A<C<B=C<C<B<A=C<B<A
A=B<A<C<B=C<C<B<A<C<B<A
A=B<A<C<C=C<B=B=B<A=A=C
A=B<A<C<C=C<B=B=B<A=A<C
A=B<A<C<C=C<B=B=B<A=C<A
A=B<A<C<C=C<B=B=B<A<A=C
A=B<A<C<C=C<B=B=B<A<A<C
A=B<A<C<C=C<B=B=B<A<C<A
A=B<A<C<C=C<B=B<A=A=B=C
A=B<A<C<C=C<B=B<A=A=B<C
A=B<A<C<C=C<B=B<A=B=C<A
A=B<A<C<C=C<B=B<A=B<A=C
A=B<A<C<C=C<B=B<A=B<A<C
A=B<A<C<C=C<B=B<A=B<C<A
A=B<A<C<C=C<B=B<A=C<B<A
A=B<A<C<C=C<B=B<A<B=C<A
A=B<A<C<C=C<B=B<A<B<A=C
A=B<A<C<C=C<B=B<A<B<A<C
A=B<A<C<C=C<B=B<A<B<C<A
A=B<A<C<C=C<B=B<A<C<B<A
A=B<A<C<C=C<B=B<B<A=A=C
A=B<A<C<C=C<B=B<B<A=A<C
A=B<A<C<C=C<B=B<B<A=C<A
A=B<A<C<C=C<B=B<B<A<A=C
A=B<A<C<C=C<B=B<B<A<A<C
A=B<A<C<C=C<B=B<B<A<C<A
A=B<A<C<C=C<B<A=B=B=C<A
A=B<A<C<C=C<B<A=B=B<A=C
A=B<A<C<C=C<B<A=B=B<A<C
A=B<A<C<C=C<B<A=B=B<C<A
A=B<A<C<C=C<B<B=B<A=A=C
A=B<A<C<C=C<B<B=B<A=A<C
A=B<A<C<C=C<B<B=B<A=C<A
A=B<A<C<C=C<B<B=B<A<A=C
A=B<A<C<C=C<B<B=B<A<A<C
A=B<A<C<C=C<B<B=B<A<C<A
A=B<A<C<C=C<B<B<A=A=B=C
A=B<A<C<C=C<B<B<A=A=B<C
A=B<A<C<C=C<B<B<A=B=C<A
A=B<A<C<C=C<B<B<A=B<A=C
A=B<A<C<C=C<B<B<A=B<A<C
A=B<A<C<C=C<B<B<A=B<C<A
A=B<A<C<C=C<B<B<A=C<B<A
A=B<A<C<C=C<B<B<A<B=C<A
A=B<A<C<C=C<B<B<A<B<A=C
A=B<A<C<C=C<B<B<A<B<A<C
A=B<A<C<C=C<B<B<A<B<C<A
A=B<A<C<C=C<B<B<A<C<B<A
A=B<A<C<C=C<B<B<B<A=A=C
A=B<A<C<C=C<B<B<B<A=A<C
A=B<A<C<C=C<B<B<B<A=C<A
A=B<A<C<C=C<B<B<B<A<A=C
A=B<A<C<C=C<B<B<B<A<A<C
A=B<A<C<C=C<B<B<B<A<C<A
A=B<A<C<C<B=B=C<A=A=B=C
A=B<A<C<C<B=B=C<A=B=C<A
A=B<A<C<C<B=B=C<A=C<B<A
A=B<A<C<C<B=B=C<A<B=C<A
A=B<A<C<C<B=B=C<A<C<B<A
A=B<A<C<C<B=C<A=B=B=C<A
A=B<A<C<C<B=C<A=B=B<A=C
A=B<A<C<C<B=C<A=B=B<A<C
A=B<A<C<C<B=C<A=B=B<C<A
A=B<A<C<C<B=C<B=B<A=A=C
A=B<A<C<C<B=C<B=B<A=A<C
A=B<A<C<C<B=C<B=B<A=C<A
A=B<A<C<C<B=C<B=B<A<A=C
A=B<A<C<C<B=C<B=B<A<A<C
A=B<A<C<C<B=C<B=B<A<C<A
A=B<A<C<C<B=C<B<A=A=B=C
A=B<A<C<C<B=C<B<A=A=B<C
A=B<A<C<C<B=C<B<A=B=C<A
A=B<A<C<C<B=C<B<A=B<A=C
A=B<A<C<C<B=C<B<A=B<A<C
A=B<A<C<C<B=C<B<A=B<C<A
A=B<A<C<C<B=C<B<A=C<B<A
A=B<A<C<C<B=C<B<A<B=C<A
A=B<A<C<C<B=C<B<A<B<A=C
A=B<A<C<C<B=C<B<A<B<A<C
A=B<A<C<C<B=C<B<A<B<C<A
A=B<A<C<C<B=C<B<A<C<B<A
A=B<A<C<C<B=C<B<B<A=A=C
A=B<A<C<C<B=C<B<B<A=A<C
A=B<A<C<C<B=C<B<B<A=C<A
A=B<A<C<C<B=C<B<B<A<A=C
A=B<A<C<C<B=C<B<B<A<A<C
A=B<A<C<C<B=C<B<B<A<C<A
A=B<A<C<C<B<B=C<A=C<B<A
A=B<A<C<C<B<B=C<A<C<B<A
A=B<A<C<C<B<C<A=B=B=C<A
A=B<A<C<C<B<C<B<A=A=B=C
A=B<A<C<C<B<C<B<A=B=C<A
A=B<A<C<C<B<C<B<A=C<B<A
A=B<A<C<C<B<C<B<A<B=C<A
A=B<A<C<C<B<C<B<A<C<B<A
A=B<A<C<C<C<B=B=B<A=A=C
A=B<A<C<C<C<B=B=B<A=A<C
A=B<A<C<C<C<B=B=B<A=C<A
A=B<A<C<C<C<B=B=B<A<A=C
A=B<A<C<C<C<B=B=B<A<A<C
A=B<A<C<C<C<B=B=B<A<C<A
A=B<A<C<C<C<B=B<A=A=B=C
A=B<A<C<C<C<B=B<A=A=B<C
A=B<A<C<C<C<B=B<A=B=C<A
A=B<A<C<C<C<B=B<A=B<A=C
A=B<A<C<C<C<B=B<A=B<A<C
A=B<A<C<C<C<B=B<A=B<C<A
A=B<A<C<C<C<B=B<A=C<B<A
A=B<A<C<C<C<B=B<A<B=C<A
A=B<A<C<C<C<B=B<A<B<A=C
A=B<A<C<C<C<B=B<A<B<A<C
A=B<A<C<C<C<B=B<A<B<C<A
A=B<A<C<C<C<B=B<A<C<B<A
A=B<A<C<C<C<B=B<B<A=A=C
A=B<A<C<C<C<B=B<B<A=A<C
A=B<A<C<C<C<B=B<B<A=C<A
A=B<A<C<C<C<B=B<B<A<A=C
A=B<A<C<C<C<B=B<B<A<A<C
A=B<A<C<C<C<B=B<B<A<C<A
A=B<A<C<C<C<B<A=B=B=C<A
A=B<A<C<C<C<B<A=B=B<A=C
A=B<A<C<C<C<B<A=B=B<A<C
A=B<A<C<C<C<B<A=B=B<C<A
A=B<A<C<C<C<B<B=B<A=A=C
A=B<A<C<C<C<B<B=B<A=A<C
A=B<A<C<C<C<B<B=B<A=C<A
A=B<A<C<C<C<B<B=B<A<A=C
A=B<A<C<C<C<B<B=B<A<A<C
A=B<A<C<C<C<B<B=B<A<C<A
A=B<A<C<C<C<B<B<A=A=B=C
A=B<A<C<C<C<B<B<A=A=B<C
A=B<A<C<C<C<B<B<A=B=C<A
A=B<A<C<C<C<B<B<A=B<A=C
A=B<A<C<C<C<B<B<A=B<A<C
A=B<A<C<C<C<B<B<A=B<C<A
A=B<A<C<C<C<B<B<A=C<B<A
A=B<A<C<C<C<B<B<A<B=C<A
A=B<A<C<C<C<B<B<A<B<A=C
A=B<A<C<C<C<B<B<A<B<A<C
A=B<A<C<C<C<B<B<A<B<C<A
A=B<A<C<C<C<B<B<A<C<B<A
A=B<A<C<C<C<B<B<B<A=A=C
A=B<A<C<C<C<B<B<B<A=A<C
A=B<A<C<C<C<B<B<B<A=C<A
A=B<A<C<C<C<B<B<B<A<A=C
A=B<A<C<C<C<B<B<B<A<A<C
A=B<A<C<C<C<B<B<B<A<C<A
A=B<B=C<A=A=C<C=C<B=B<A
A=B<B=C<A=A=C<C=C<B<B<A
A=B<B=C<A=A=C<C<C<B=B<A
A=B<B=C<A=A=C<C<C<B<B<A
A=B<B=C<A=A<C=C=C<B=B<A
A=B<B=C<A=A<C=C=C<B<B<A
A=B<B=C<A=A<C=C<C<B=B<A
A=B<B=C<A=A<C=C<C<B<B<A
A=B<B=C<A=A<C<C=C<B=B<A
A=B<B=C<A=A<C<C=C<B<B<A
A=B<B=C<A=A<C<C<C<B=B<A
A=B<B=C<A=A<C<C<C<B<B<A
A=B<B=C<A=C<A<C=C<B=B<A
A=B<B=C<A=C<A<C=C<B<B<A
A=B<B=C<A=C<A<C<C<B=B<A
A=B<B=C<A=C<A<C<C<B<B<A
A=B<B=C<A<A=C=C=C<B=B<A
A=B<B=C<A<A=C=C=C<B<B<A
A=B<B=C<A<A=C=C<C<B=B<A
A=B<B=C<A<A=C=C<C<B<B<A
A=B<B=C<A<A=C<C=C<B=B<A
A=B<B=C<A<A=C<C=C<B<B<A
A=B<B=C<A<A=C<C<C<B=B<A
A=B<B=C<A<A=C<C<C<B<B<A
A=B<B=C<A<A<C=C=C<B=B<A
A=B<B=C<A<A<C=C=C<B<B<A
A=B<B=C<A<A<C=C<C<B=B<A
A=B<B=C<A<A<C=C<C<B<B<A
A=B<B=C<A<A<C<C=C<B=B<A
A=B<B=C<A<A<C<C=C<B<B<A
A=B<B=C<A<A<C<C<C<B=B<A
A=B<B=C<A<A<C<C<C<B<B<A
A=B<B=C<A<C<A=C<C<B=B<A
A=B<B=C<A<C<A=C<C<B<B<A
A=B<B=C<A<C<A<C=C<B=B<A
A=B<B=C<A<C<A<C=C<B<B<A
A=B<B=C<A<C<A<C<C<B=B<A
A=B<B=C<A<C<A<C<C<B<B<A
A=B<C<A=C<B=C<A=B=B<A<C
A=B<C<A=C<B=C<B=B<A=A<C
A=B<C<A=C<B=C<B=B<A<A<C
A=B<C<A=C<B=C<B<A=A=B<C
A=B<C<A=C<B=C<B<A=B<A<C
A=B<C<A=C<B=C<B<A<B<A<C
A=B<C<A=C<B=C<B<B<A=A<C
A=B<C<A=C<B=C<B<B<A<A<C
A=B<C<A=C<C<B=B=B<A=A<C
A=B<C<A=C<C<B=B=B<A<A<C
A=B<C<A=C<C<B=B<A=A=B<C
A=B<C<A=C<C<B=B<A=B<A<C
A=B<C<A=C<C<B=B<A<B<A<C
A=B<C<A=C<C<B=B<B<A=A<C
A=B<C<A=C<C<B=B<B<A<A<C
A=B<C<A=C<C<B<A=B=B<A<C
A=B<C<A=C<C<B<B=B<A=A<C
A=B<C<A=C<C<B<B=B<A<A<C
A=B<C<A=C<C<B<B<A=A=B<C
A=B<C<A=C<C<B<B<A=B<A<C
A=B<C<A=C<C<B<B<A<B<A<C
A=B<C<A=C<C<B<B<B<A=A<C
A=B<C<A=C<C<B<B<B<A<A<C
A=B<C<A<C=C<B=B=B<A=A<C
A=B<C<A<C=C<B=B=B<A<A=C
A=B<C<A<C=C<B=B=B<A<A<C
A=B<C<A<C=C<B=B<A=A=B<C
A=B<C<A<C=C<B=B<A=B<A=C
A=B<C<A<C=C<B=B<A=B<A<C
A=B<C<A<C=C<B=B<A<B<A=C
A=B<C<A<C=C<B=B<A<B<A<C
A=B<C<A<C=C<B=B<B<A=A<C
A=B<C<A<C=C<B=B<B<A<A=C
A=B<C<A<C=C<B=B<B<A<A<C
A=B<C<A<C=C<B<A=B=B<A=C
A=B<C<A<C=C<B<A=B=B<A<C
A=B<C<A<C=C<B<B=B<A=A<C
A=B<C<A<C=C<B<B=B<A<A=C
A=B<C<A<C=C<B<B=B<A<A<C
A=B<C<A<C=C<B<B<A=A=B<C
A=B<C<A<C=C<B<B<A=B<A=C
A=B<C<A<C=C<B<B<A=B<A<C
A=B<C<A<C=C<B<B<A<B<A=C
A=B<C<A<C=C<B<B<A<B<A<C
A=B<C<A<C=C<B<B<B<A=A<C
A=B<C<A<C=C<B<B<B<A<A=C
A=B<C<A<C=C<B<B<B<A<A<C
A=B<C<A<C<B=C<A=B=B<A=C
A=B<C<A<C<B=C<A=B=B<A<C
A=B<C<A<C<B=C<B=B<A=A<C
A=B<C<A<C<B=C<B=B<A<A=C
A=B<C<A<C<B=C<B=B<A<A<C
A=B<C<A<C<B=C<B<A=A=B<C
A=B<C<A<C<B=C<B<A=B<A=C
A=B<C<A<C<B=C<B<A=B<A<C
A=B<C<A<C<B=C<B<A<B<A=C
A=B<C<A<C<B=C<B<A<B<A<C
A=B<C<A<C<B=C<B<B<A=A<C
A=B<C<A<C<B=C<B<B<A<A=C
A=B<C<A<C<B=C<B<B<A<A<C
A=B<C<A<C<C<B=B=B<A=A<C
A=B<C<A<C<C<B=B=B<A<A=C
A=B<C<A<C<C<B=B=B<A<A<C
A=B<C<A<C<C<B=B<A=A=B<C
A=B<C<A<C<C<B=B<A=B<A=C
A=B<C<A<C<C<B=B<A=B<A<C
A=B<C<A<C<C<B=B<A<B<A=C
A=B<C<A<C<C<B=B<A<B<A<C
A=B<C<A<C<C<B=B<B<A=A<C
A=B<C<A<C<C<B=B<B<A<A=C
A=B<C<A<C<C<B=B<B<A<A<C
A=B<C<A<C<C<B<A=B=B<A=C
A=B<C<A<C<C<B<A=B=B<A<C
A=B<C<A<C<C<B<B=B<A=A<C
A=B<C<A<C<C<B<B=B<A<A=C
A=B<C<A<C<C<B<B=B<A<A<C
A=B<C<A<C<C<B<B<A=A=B<C
A=B<C<A<C<C<B<B<A=B<A=C
A=B<C<A<C<C<B<B<A=B<A<C
A=B<C<A<C<C<B<B<A<B<A=C
A=B<C<A<C<C<B<B<A<B<A<C
A=B<C<A<C<C<B<B<B<A=A<C
A=B<C<A<C<C<B<B<B<A<A=C
A=B<C<A<C<C<B<B<B<A<A<C
A=B<C<B<A=A=C<C=C<B=B<A
A=B<C<B<A=A=C<C=C<B<B<A
A=B<C<B<A=A=C<C<B=C<B<A
A=B<C<B<A=A=C<C<C<B=B<A
A=B<C<B<A=A=C<C<C<B<B<A
A=B<C<B<A=A<C=C=C<B=B<A
A=B<C<B<A=A<C=C=C<B<B<A
A=B<C<B<A=A<C=C<B=C<B<A
A=B<C<B<A=A<C=C<C<B=B<A
A=B<C<B<A=A<C=C<C<B<B<A
A=B<C<B<A=A<C<C=C<B=B<A
A=B<C<B<A=A<C<C=C<B<B<A
A=B<C<B<A=A<C<C<B=C<B<A
A=B<C<B<A=A<C<C<C<B=B<A
A=B<C<B<A=A<C<C<C<B<B<A
A=B<C<B<A=C<A<C=C<B=B<A
A=B<C<B<A=C<A<C=C<B<B<A
A=B<C<B<A=C<A<C<B=C<B<A
A=B<C<B<A=C<A<C<C<B=B<A
A=B<C<B<A=C<A<C<C<B<B<A
A=B<C<B<A<A=C=C=C<B=B<A
A=B<C<B<A<A=C=C=C<B<B<A
A=B<C<B<A<A=C=C<B=C<B<A
A=B<C<B<A<A=C=C<C<B=B<A
A=B<C<B<A<A=C=C<C<B<B<A
A=B<C<B<A<A=C<C=C<B=B<A
A=B<C<B<A<A=C<C=C<B<B<A
A=B<C<B<A<A=C<C<B=C<B<A
A=B<C<B<A<A=C<C<C<B=B<A
A=B<C<B<A<A=C<C<C<B<B<A
A=B<C<B<A<A<C=C=C<B=B<A
A=B<C<B<A<A<C=C=C<B<B<A
A=B<C<B<A<A<C=C<B=C<B<A
A=B<C<B<A<A<C=C<C<B=B<A
A=B<C<B<A<A<C=C<C<B<B<A
A=B<C<B<A<A<C<C=C<B=B<A
A=B<C<B<A<A<C<C=C<B<B<A
A=B<C<B<A<A<C<C<B=C<B<A
A=B<C<B<A<A<C<C<C<B=B<A
A=B<C<B<A<A<C<C<C<B<B<A
A=B<C<B<A<C<A=C<B=C<B<A
A=B<C<B<A<C<A=C<C<B=B<A
A=B<C<B<A<C<A=C<C<B<B<A
A=B<C<B<A<C<A<C=C<B=B<A
A=B<C<B<A<C<A<C=C<B<B<A
A=B<C<B<A<C<A<C<B=C<B<A
A=B<C<B<A<C<A<C<C<B=B<A
A=B<C<B<A<C<A<C<C<B<B<A
A=C=C<B=B=B<A=A=A<B=C=C
A=C=C<B=B=B<A=A=A<B=C<C
A=C=C<B=B=B<A=A=A<C=C<B
A=C=C<B=B=B<A=A=A<C<B=C
A=C=C<B=B=B<A=A=A<C<B<C
A=C=C<B=B=B<A=A=A<C<C<B
A=C=C<B=B=B<A=A<A=B=C<C
A=C=C<B=B=B<A=A<A=C<B=C
A=C=C<B=B=B<A=A<A=C<B<C
A=C=C<B=B=B<A=A<A=C<C<B
A=C=C<B=B=B<A=A<A<B=C=C
A=C=C<B=B=B<A=A<A<B=C<C
A=C=C<B=B=B<A=A<A<C=C<B
A=C=C<B=B=B<A=A<A<C<B=C
A=C=C<B=B=B<A=A<A<C<B<C
A=C=C<B=B=B<A=A<A<C<C<B
A=C=C<B=B=B<A<A=A<B=C=C
A=C=C<B=B=B<A<A=A<B=C<C
A=C=C<B=B=B<A<A=A<C=C<B
A=C=C<B=B=B<A<A=A<C<B=C
A=C=C<B=B=B<A<A=A<C<B<C
A=C=C<B=B=B<A<A=A<C<C<B
A=C=C<B=B=B<A<A<A=B=C<C
A=C=C<B=B=B<A<A<A=C<B=C
A=C=C<B=B=B<A<A<A=C<B<C
A=C=C<B=B=B<A<A<A=C<C<B
A=C=C<B=B=B<A<A<A<B=C=C
A=C=C<B=B=B<A<A<A<B=C<C
A=C=C<B=B=B<A<A<A<C=C<B
A=C=C<B=B=B<A<A<A<C<B=C
A=C=C<B=B=B<A<A<A<C<B<C
A=C=C<B=B=B<A<A<A<C<C<B
A=C=C<B=B<A=A=B<A=B=C<C
A=C=C<B=B<A=B<A=A<B=C=C
A=C=C<B=B<A=B<A=A<B=C<C
A=C=C<B=B<A=B<A=A<C=C<B
A=C=C<B=B<A=B<A=A<C<B=C
A=C=C<B=B<A=B<A=A<C<B<C
A=C=C<B=B<A=B<A=A<C<C<B
A=C=C<B=B<A=B<A<A=B=C<C
A=C=C<B=B<A=B<A<A=C<B=C
A=C=C<B=B<A=B<A<A=C<B<C
A=C=C<B=B<A=B<A<A=C<C<B
A=C=C<B=B<A=B<A<A<B=C=C
A=C=C<B=B<A=B<A<A<B=C<C
A=C=C<B=B<A=B<A<A<C=C<B
A=C=C<B=B<A=B<A<A<C<B=C
A=C=C<B=B<A=B<A<A<C<B<C
A=C=C<B=B<A=B<A<A<C<C<B
A=C=C<B=B<A<B<A<A=B=C<C
A=C=C<B=B<B<A=A=A<B=C=C
A=C=C<B=B<B<A=A=A<B=C<C
A=C=C<B=B<B<A=A=A<C=C<B
A=C=C<B=B<B<A=A=A<C<B=C
A=C=C<B=B<B<A=A=A<C<B<C
A=C=C<B=B<B<A=A=A<C<C<B
A=C=C<B=B<B<A=A<A=B=C<C
A=C=C<B=B<B<A=A<A=C<B=C
A=C=C<B=B<B<A=A<A=C<B<C
A=C=C<B=B<B<A=A<A=C<C<B
A=C=C<B=B<B<A=A<A<B=C=C
A=C=C<B=B<B<A=A<A<B=C<C
A=C=C<B=B<B<A=A<A<C=C<B
A=C=C<B=B<B<A=A<A<C<B=C
A=C=C<B=B<B<A=A<A<C<B<C
A=C=C<B=B<B<A=A<A<C<C<B
A=C=C<B=B<B<A<A=A<B=C=C
A=C=C<B=B<B<A<A=A<B=C<C
A=C=C<B=B<B<A<A=A<C=C<B
A=C=C<B=B<B<A<A=A<C<B=C
A=C=C<B=B<B<A<A=A<C<B<C
A=C=C<B=B<B<A<A=A<C<C<B
A=C=C<B=B<B<A<A<A=B=C<C
A=C=C<B=B<B<A<A<A=C<B=C
A=C=C<B=B<B<A<A<A=C<B<C
A=C=C<B=B<B<A<A<A=C<C<B
A=C=C<B=B<B<A<A<A<B=C=C
A=C=C<B=B<B<A<A<A<B=C<C
A=C=C<B=B<B<A<A<A<C=C<B
A=C=C<B=B<B<A<A<A<C<B=C
A=C=C<B=B<B<A<A<A<C<B<C
A=C=C<B=B<B<A<A<A<C<C<B
A=C=C<B<A=B=B<A<A=B=C<C
A=C=C<B<B=B<A=A=A<B=C=C
A=C=C<B<B=B<A=A=A<B=C<C
A=C=C<B<B=B<A=A=A<C=C<B
A=C=C<B<B=B<A=A=A<C<B=C
A=C=C<B<B=B<A=A=A<C<B<C
A=C=C<B<B=B<A=A=A<C<C<B
A=C=C<B<B=B<A=A<A=B=C<C
A=C=C<B<B=B<A=A<A=C<B=C
A=C=C<B<B=B<A=A<A=C<B<C
A=C=C<B<B=B<A=A<A=C<C<B
A=C=C<B<B=B<A=A<A<B=C=C
A=C=C<B<B=B<A=A<A<B=C<C
A=C=C<B<B=B<A=A<A<C=C<B
A=C=C<B<B=B<A=A<A<C<B=C
A=C=C<B<B=B<A=A<A<C<B<C
A=C=C<B<B=B<A=A<A<C<C<B
A=C=C<B<B=B<A<A=A<B=C=C
A=C=C<B<B=B<A<A=A<B=C<C
A=C=C<B<B=B<A<A=A<C=C<B
A=C=C<B<B=B<A<A=A<C<B=C
A=C=C<B<B=B<A<A=A<C<B<C
A=C=C<B<B=B<A<A=A<C<C<B
A=C=C<B<B=B<A<A<A=B=C<C
A=C=C<B<B=B<A<A<A=C<B=C
A=C=C<B<B=B<A<A<A=C<B<C
A=C=C<B<B=B<A<A<A=C<C<B
A=C=C<B<B=B<A<A<A<B=C=C
A=C=C<B<B=B<A<A<A<B=C<C
A=C=C<B<B=B<A<A<A<C=C<B
A=C=C<B<B=B<A<A<A<C<B=C
A=C=C<B<B=B<A<A<A<C<B<C
A=C=C<B<B=B<A<A<A<C<C<B
A=C=C<B<B<A=A=B<A=B=C<C
A=C=C<B<B<A=B<A=A<B=C=C
A=C=C<B<B<A=B<A=A<B=C<C
A=C=C<B<B<A=B<A=A<C=C<B
A=C=C<B<B<A=B<A=A<C<B=C
A=C=C<B<B<A=B<A=A<C<B<C
A=C=C<B<B<A=B<A=A<C<C<B
A=C=C<B<B<A=B<A<A=B=C<C
A=C=C<B<B<A=B<A<A=C<B=C
A=C=C<B<B<A=B<A<A=C<B<C
A=C=C<B<B<A=B<A<A=C<C<B
A=C=C<B<B<A=B<A<A<B=C=C
A=C=C<B<B<A=B<A<A<B=C<C
A=C=C<B<B<A=B<A<A<C=C<B
A=C=C<B<B<A=B<A<A<C<B=C
A=C=C<B<B<A=B<A<A<C<B<C
A=C=C<B<B<A=B<A<A<C<C<B
A=C=C<B<B<A<B<A<A=B=C<C
A=C=C<B<B<B<A=A=A<B=C=C
A=C=C<B<B<B<A=A=A<B=C<C
A=C=C<B<B<B<A=A=A<C=C<B
A=C=C<B<B<B<A=A=A<C<B=C
A=C=C<B<B<B<A=A=A<C<B<C
A=C=C<B<B<B<A=A=A<C<C<B
A=C=C<B<B<B<A=A<A=B=C<C
A=C=C<B<B<B<A=A<A=C<B=C
A=C=C<B<B<B<A=A<A=C<B<C
A=C=C<B<B<B<A=A<A=C<C<B
A=C=C<B<B<B<A=A<A<B=C=C
A=C=C<B<B<B<A=A<A<B=C<C
A=C=C<B<B<B<A=A<A<C=C<B
A=C=C<B<B<B<A=A<A<C<B=C
A=C=C<B<B<B<A=A<A<C<B<C
A=C=C<B<B<B<A=A<A<C<C<B
A=C=C<B<B<B<A<A=A<B=C=C
A=C=C<B<B<B<A<A=A<B=C<C
A=C=C<B<B<B<A<A=A<C=C<B
A=C=C<B<B<B<A<A=A<C<B=C
A=C=C<B<B<B<A<A=A<C<B<C
A=C=C<B<B<B<A<A=A<C<C<B
A=C=C<B<B<B<A<A<A=B=C<C
A=C=C<B<B<B<A<A<A=C<B=C
A=C=C<B<B<B<A<A<A=C<B<C
A=C=C<B<B<B<A<A<A=C<C<B
A=C=C<B<B<B<A<A<A<B=C=C
A=C=C<B<B<B<A<A<A<B=C<C
A=C=C<B<B<B<A<A<A<C=C<B
A=C=C<B<B<B<A<A<A<C<B=C
A=C=C<B<B<B<A<A<A<C<B<C
A=C=C<B<B<B<A<A<A<C<C<B
A=C<A=B<B=C=C<B=B<A=A<C
A=C<A=B<B=C=C<B=B<A<A<C
A=C<A=B<B=C=C<B<B<A=A<C
A=C<A=B<B=C=C<B<B<A<A<C
A=C<A=B<B=C<C<B=B<A=A<C
A=C<A=B<B=C<C<B=B<A<A<C
A=C<A=B<B=C<C<B<B<A=A<C
A=C<A=B<B=C<C<B<B<A<A<C
A=C<A=B<C=C<B=B=B<A=A<C
A=C<A=B<C=C<B=B=B<A<A<C
A=C<A=B<C=C<B=B<B<A=A<C
A=C<A=B<C=C<B=B<B<A<A<C
A=C<A=B<C=C<B<B=B<A=A<C
A=C<A=B<C=C<B<B=B<A<A<C
A=C<A=B<C=C<B<B<B<A=A<C
A=C<A=B<C=C<B<B<B<A<A<C
A=C<A=B<C<B=B=B=C<A=A<C
A=C<A=B<C<B=B=B=C<A<A<C
A=C<A=B<C<B=B=C<B<A=A<C
A=C<A=B<C<B=B=C<B<A<A<C
A=C<A=B<C<B=C<B=B<A=A<C
A=C<A=B<C<B=C<B=B<A<A<C
A=C<A=B<C<B=C<B<B<A=A<C
A=C<A=B<C<B=C<B<B<A<A<C
A=C<A=B<C<B<B=C<B<A=A<C
A=C<A=B<C<B<B=C<B<A<A<C
A=C<A=B<C<B<C<B=B<A=A<C
A=C<A=B<C<B<C<B=B<A<A<C
A=C<A=B<C<B<C<B<B<A=A<C
A=C<A=B<C<B<C<B<B<A<A<C
A=C<A=B<C<C<B=B=B<A=A<C
A=C<A=B<C<C<B=B=B<A<A<C
A=C<A=B<C<C<B=B<B<A=A<C
A=C<A=B<C<C<B=B<B<A<A<C
A=C<A=B<C<C<B<B=B<A=A<C
A=C<A=B<C<C<B<B=B<A<A<C
A=C<A=B<C<C<B<B<B<A=A<C
A=C<A=B<C<C<B<B<B<A<A<C
A=C<B=B=B=C<A=A=A<C=C<B
A=C<B=B=B=C<A=A=A<C<C<B
A=C<B=B=B=C<A=A<A=C=C<B
A=C<B=B=B=C<A=A<A=C<C<B
A=C<B=B=B=C<A=A<A<C=C<B
A=C<B=B=B=C<A=A<A<C<C<B
A=C<B=B=B=C<A=A<C<A<C<B
A=C<B=B=B=C<A<A=A=C<C<B
A=C<B=B=B=C<A<A=A<C=C<B
A=C<B=B=B=C<A<A=A<C<C<B
A=C<B=B=B=C<A<A<A=C=C<B
A=C<B=B=B=C<A<A<A=C<C<B
A=C<B=B=B=C<A<A<A<C=C<B
A=C<B=B=B=C<A<A<A<C<C<B
A=C<B=B=B=C<A<A<C<A<C<B
A=C<B=B=C<A=B<A=A=C<B=C
A=C<B=B=C<A=B<A=A=C<C<B
A=C<B=B=C<A=B<A=A<C=C<B
A=C<B=B=C<A=B<A=A<C<B=C
A=C<B=B=C<A=B<A=A<C<C<B
A=C<B=B=C<A=B<A<A=C=C<B
A=C<B=B=C<A=B<A<A=C<B=C
A=C<B=B=C<A=B<A<A=C<C<B
A=C<B=B=C<A=B<A<A<C=C<B
A=C<B=B=C<A=B<A<A<C<B=C
A=C<B=B=C<A=B<A<A<C<C<B
A=C<B=B=C<A=B<A<C<A<B=C
A=C<B=B=C<A=B<A<C<A<C<B
A=C<B=B=C<B<A=A=A<C=C<B
A=C<B=B=C<B<A=A=A<C<B=C
A=C<B=B=C<B<A=A=A<C<C<B
A=C<B=B=C<B<A=A<A=C=C<B
A=C<B=B=C<B<A=A<A=C<B=C
A=C<B=B=C<B<A=A<A=C<C<B
A=C<B=B=C<B<A=A<A<C=C<B
A=C<B=B=C<B<A=A<A<C<B=C
A=C<B=B=C<B<A=A<A<C<C<B
A=C<B=B=C<B<A=A<C<A<B=C
A=C<B=B=C<B<A=A<C<A<C<B
A=C<B=B=C<B<A<A=A=C<B=C
A=C<B=B=C<B<A<A=A=C<C<B
A=C<B=B=C<B<A<A=A<C=C<B
A=C<B=B=C<B<A<A=A<C<B=C
A=C<B=B=C<B<A<A=A<C<C<B
A=C<B=B=C<B<A<A<A=C=C<B
A=C<B=B=C<B<A<A<A=C<B=C
A=C<B=B=C<B<A<A<A=C<C<B
A=C<B=B=C<B<A<A<A<C=C<B
A=C<B=B=C<B<A<A<A<C<B=C
A=C<B=B=C<B<A<A<A<C<C<B
A=C<B=B=C<B<A<A<C<A<B=C
A=C<B=B=C<B<A<A<C<A<C<B
A=C<B=C<A=B=B<A<A=B=C=C
A=C<B=C<A=B=B<A<C<A=B<C
A=C<B=C<A=B=B<A<C<B<A<C
A=C<B=C<A=B<B<A<C<B<A<C
A=C<B=C<B=B<A=A=A<B=C=C
A=C<B=C<B=B<A=A=A<C=C<B
A=C<B=C<B=B<A=A=A<C<B=C
A=C<B=C<B=B<A=A=A<C<B<C
A=C<B=C<B=B<A=A=A<C<C<B
A=C<B=C<B=B<A=A<A=B=C=C
A=C<B=C<B=B<A=A<A=C=C<B
A=C<B=C<B=B<A=A<A=C<B=C
A=C<B=C<B=B<A=A<A=C<B<C
A=C<B=C<B=B<A=A<A=C<C<B
A=C<B=C<B=B<A=A<A<B=C=C
A=C<B=C<B=B<A=A<A<C=C<B
A=C<B=C<B=B<A=A<A<C<B=C
A=C<B=C<B=B<A=A<A<C<B<C
A=C<B=C<B=B<A=A<A<C<C<B
A=C<B=C<B=B<A=A<C<A=B<C
A=C<B=C<B=B<A=A<C<A<B=C
A=C<B=C<B=B<A=A<C<A<B<C
A=C<B=C<B=B<A=A<C<A<C<B
A=C<B=C<B=B<A=A<C<B<A<C
A=C<B=C<B=B<A<A=A=C<B=C
A=C<B=C<B=B<A<A=A=C<B<C
A=C<B=C<B=B<A<A=A=C<C<B
A=C<B=C<B=B<A<A=A<B=C=C
A=C<B=C<B=B<A<A=A<C=C<B
A=C<B=C<B=B<A<A=A<C<B=C
A=C<B=C<B=B<A<A=A<C<B<C
A=C<B=C<B=B<A<A=A<C<C<B
A=C<B=C<B=B<A<A<A=B=C=C
A=C<B=C<B=B<A<A<A=C=C<B
A=C<B=C<B=B<A<A<A=C<B=C
A=C<B=C<B=B<A<A<A=C<B<C
A=C<B=C<B=B<A<A<A=C<C<B
A=C<B=C<B=B<A<A<A<B=C=C
A=C<B=C<B=B<A<A<A<C=C<B
A=C<B=C<B=B<A<A<A<C<B=C
A=C<B=C<B=B<A<A<A<C<B<C
A=C<B=C<B=B<A<A<A<C<C<B
A=C<B=C<B=B<A<A<C<A=B<C
A=C<B=C<B=B<A<A<C<A<B=C
A=C<B=C<B=B<A<A<C<A<B<C
A=C<B=C<B=B<A<A<C<A<C<B
A=C<B=C<B=B<A<A<C<B<A<C
A=C<B=C<B<A=A=B<A=B=C=C
A=C<B=C<B<A=A=B<C<A=B<C
A=C<B=C<B<A=A=B<C<B<A<C
A=C<B=C<B<A=B<A=A=C<B=C
A=C<B=C<B<A=B<A=A=C<B<C
A=C<B=C<B<A=B<A=A=C<C<B
A=C<B=C<B<A=B<A=A<B=C=C
A=C<B=C<B<A=B<A=A<C=C<B
A=C<B=C<B<A=B<A=A<C<B=C
A=C<B=C<B<A=B<A=A<C<B<C
A=C<B=C<B<A=B<A=A<C<C<B
A=C<B=C<B<A=B<A<A=B=C=C
A=C<B=C<B<A=B<A<A=C=C<B
A=C<B=C<B<A=B<A<A=C<B=C
A=C<B=C<B<A=B<A<A=C<B<C
A=C<B=C<B<A=B<A<A=C<C<B
A=C<B=C<B<A=B<A<A<B=C=C
A=C<B=C<B<A=B<A<A<C=C<B
A=C<B=C<B<A=B<A<A<C<B=C
A=C<B=C<B<A=B<A<A<C<B<C
A=C<B=C<B<A=B<A<A<C<C<B
A=C<B=C<B<A=B<A<C<A=B<C
A=C<B=C<B<A=B<A<C<A<B=C
A=C<B=C<B<A=B<A<C<A<B<C
A=C<B=C<B<A=B<A<C<A<C<B
A=C<B=C<B<A=B<A<C<B<A<C
A=C<B=C<B<A<A=B<C<B<A<C
A=C<B=C<B<A<B<A<A=B=C=C
A=C<B=C<B<A<B<A<C<A=B<C
A=C<B=C<B<A<B<A<C<B<A<C
A=C<B=C<B<B<A=A=A<B=C=C
A=C<B=C<B<B<A=A=A<C=C<B
A=C<B=C<B<B<A=A=A<C<B=C
A=C<B=C<B<B<A=A=A<C<B<C
A=C<B=C<B<B<A=A=A<C<C<B
A=C<B=C<B<B<A=A<A=B=C=C
A=C<B=C<B<B<A=A<A=C=C<B
A=C<B=C<B<B<A=A<A=C<B=C
A=C<B=C<B<B<A=A<A=C<B<C
A=C<B=C<B<B<A=A<A=C<C<B
A=C<B=C<B<B<A=A<A<B=C=C
A=C<B=C<B<B<A=A<A<C=C<B
A=C<B=C<B<B<A=A<A<C<B=C
A=C<B=C<B<B<A=A<A<C<B<C
A=C<B=C<B<B<A=A<A<C<C<B
A=C<B=C<B<B<A=A<C<A=B<C
A=C<B=C<B<B<A=A<C<A<B=C
A=C<B=C<B<B<A=A<C<A<B<C
A=C<B=C<B<B<A=A<C<A<C<B
A=C<B=C<B<B<A=A<C<B<A<C
A=C<B=C<B<B<A<A=A=C<B=C
A=C<B=C<B<B<A<A=A=C<B<C
A=C<B=C<B<B<A<A=A=C<C<B
A=C<B=C<B<B<A<A=A<B=C=C
A=C<B=C<B<B<A<A=A<C=C<B
A=C<B=C<B<B<A<A=A<C<B=C
A=C<B=C<B<B<A<A=A<C<B<C
A=C<B=C<B<B<A<A=A<C<C<B
A=C<B=C<B<B<A<A<A=B=C=C
A=C<B=C<B<B<A<A<A=C=C<B
A=C<B=C<B<B<A<A<A=C<B=C
A=C<B=C<B<B<A<A<A=C<B<C
A=C<B=C<B<B<A<A<A=C<C<B
A=C<B=C<B<B<A<A<A<B=C=C
A=C<B=C<B<B<A<A<A<C=C<B
A=C<B=C<B<B<A<A<A<C<B=C
A=C<B=C<B<B<A<A<A<C<B<C
A=C<B=C<B<B<A<A<A<C<C<B
A=C<B=C<B<B<A<A<C<A=B<C
A=C<B=C<B<B<A<A<C<A<B=C
A=C<B=C<B<B<A<A<C<A<B<C
A=C<B=C<B<B<A<A<C<A<C<B
A=C<B=C<B<B<A<A<C<B<A<C
A=C<B<A<B=C=C<B=B<A=A<C
A=C<B<A<B=C=C<B=B<A<A<C
A=C<B<A<B=C=C<B<A=B<A<C
A=C<B<A<B=C=C<B<B<A=A<C
A=C<B<A<B=C=C<B<B<A<A<C
A=C<B<A<B=C<C<B=B<A=A<C
A=C<B<A<B=C<C<B=B<A<A<C
A=C<B<A<B=C<C<B<A=B<A<C
A=C<B<A<B=C<C<B<B<A=A<C
A=C<B<A<B=C<C<B<B<A<A<C
A=C<B<A<C=C<B=B=B<A=A<C
A=C<B<A<C=C<B=B=B<A<A<C
A=C<B<A<C=C<B=B<A=B<A<C
A=C<B<A<C=C<B=B<B<A=A<C
A=C<B<A<C=C<B=B<B<A<A<C
A=C<B<A<C=C<B<B=B<A=A<C
A=C<B<A<C=C<B<B=B<A<A<C
A=C<B<A<C=C<B<B<A=B<A<C
A=C<B<A<C=C<B<B<B<A=A<C
A=C<B<A<C=C<B<B<B<A<A<C
A=C<B<A<C<B=B=B=C<A=A<C
A=C<B<A<C<B=B=B=C<A<A<C
A=C<B<A<C<B=B=C<A=B<A<C
A=C<B<A<C<B=B=C<B<A=A<C
A=C<B<A<C<B=B=C<B<A<A<C
A=C<B<A<C<B=C<B=B<A=A<C
A=C<B<A<C<B=C<B=B<A<A<C
A=C<B<A<C<B=C<B<A=B<A<C
A=C<B<A<C<B=C<B<B<A=A<C
A=C<B<A<C<B=C<B<B<A<A<C
A=C<B<A<C<B<B=C<A=B<A<C
A=C<B<A<C<B<B=C<B<A=A<C
A=C<B<A<C<B<B=C<B<A<A<C
A=C<B<A<C<B<C<B=B<A=A<C
A=C<B<A<C<B<C<B=B<A<A<C
A=C<B<A<C<B<C<B<A=B<A<C
A=C<B<A<C<B<C<B<B<A=A<C
A=C<B<A<C<B<C<B<B<A<A<C
A=C<B<A<C<C<B=B=B<A=A<C
A=C<B<A<C<C<B=B=B<A<A<C
A=C<B<A<C<C<B=B<A=B<A<C
A=C<B<A<C<C<B=B<B<A=A<C
A=C<B<A<C<C<B=B<B<A<A<C
A=C<B<A<C<C<B<B=B<A=A<C
A=C<B<A<C<C<B<B=B<A<A<C
A=C<B<A<C<C<B<B<A=B<A<C
A=C<B<A<C<C<B<B<B<A=A<C
A=C<B<A<C<C<B<B<B<A<A<C
A=C<B<B=C<A=B<A=A=C<C<B
A=C<B<B=C<A=B<A=A<C=C<B
A=C<B<B=C<A=B<A=A<C<C<B
A=C<B<B=C<A=B<A<A=C=C<B
A=C<B<B=C<A=B<A<A=C<C<B
A=C<B<B=C<A=B<A<A<C=C<B
A=C<B<B=C<A=B<A<A<C<C<B
A=C<B<B=C<A=B<A<C<A<C<B
A=C<B<B=C<B<A=A=A<C=C<B
A=C<B<B=C<B<A=A=A<C<C<B
A=C<B<B=C<B<A=A<A=C=C<B
A=C<B<B=C<B<A=A<A=C<C<B
A=C<B<B=C<B<A=A<A<C=C<B
A=C<B<B=C<B<A=A<A<C<C<B
A=C<B<B=C<B<A=A<C<A<C<B
A=C<B<B=C<B<A<A=A=C<C<B
A=C<B<B=C<B<A<A=A<C=C<B
A=C<B<B=C<B<A<A=A<C<C<B
A=C<B<B=C<B<A<A<A=C=C<B
A=C<B<B=C<B<A<A<A=C<C<B
A=C<B<B=C<B<A<A<A<C=C<B
A=C<B<B=C<B<A<A<A<C<C<B
A=C<B<B=C<B<A<A<C<A<C<B
A=C<B<C<B=B<A=A=A<C=C<B
A=C<B<C<B=B<A=A=A<C<B=C
A=C<B<C<B=B<A=A=A<C<C<B
A=C<B<C<B=B<A=A<A=C=C<B
A=C<B<C<B=B<A=A<A=C<B=C
A=C<B<C<B=B<A=A<A=C<C<B
A=C<B<C<B=B<A=A<A<C=C<B
A=C<B<C<B=B<A=A<A<C<B=C
A=C<B<C<B=B<A=A<A<C<C<B
A=C<B<C<B=B<A=A<C<A<B=C
A=C<B<C<B=B<A=A<C<A<C<B
A=C<B<C<B=B<A<A=A=C<B=C
A=C<B<C<B=B<A<A=A=C<C<B
A=C<B<C<B=B<A<A=A<C=C<B
A=C<B<C<B=B<A<A=A<C<B=C
A=C<B<C<B=B<A<A=A<C<C<B
A=C<B<C<B=B<A<A<A=C=C<B
A=C<B<C<B=B<A<A<A=C<B=C
A=C<B<C<B=B<A<A<A=C<C<B
A=C<B<C<B=B<A<A<A<C=C<B
A=C<B<C<B=B<A<A<A<C<B=C
A=C<B<C<B=B<A<A<A<C<C<B
A=C<B<C<B=B<A<A<C<A<B=C
A=C<B<C<B=B<A<A<C<A<C<B
A=C<B<C<B<A=B<A=A=C<B=C
A=C<B<C<B<A=B<A=A=C<C<B
A=C<B<C<B<A=B<A=A<C=C<B
A=C<B<C<B<A=B<A=A<C<B=C
A=C<B<C<B<A=B<A=A<C<C<B
A=C<B<C<B<A=B<A<A=C=C<B
A=C<B<C<B<A=B<A<A=C<B=C
A=C<B<C<B<A=B<A<A=C<C<B
A=C<B<C<B<A=B<A<A<C=C<B
A=C<B<C<B<A=B<A<A<C<B=C
A=C<B<C<B<A=B<A<A<C<C<B
A=C<B<C<B<A=B<A<C<A<B=C
A=C<B<C<B<A=B<A<C<A<C<B
A=C<B<C<B<B<A=A=A<C=C<B
A=C<B<C<B<B<A=A=A<C<B=C
A=C<B<C<B<B<A=A=A<C<C<B
A=C<B<C<B<B<A=A<A=C=C<B
A=C<B<C<B<B<A=A<A=C<B=C
A=C<B<C<B<B<A=A<A=C<C<B
A=C<B<C<B<B<A=A<A<C=C<B
A=C<B<C<B<B<A=A<A<C<B=C
A=C<B<C<B<B<A=A<A<C<C<B
A=C<B<C<B<B<A=A<C<A<B=C
A=C<B<C<B<B<A=A<C<A<C<B
A=C<B<C<B<B<A<A=A=C<B=C
A=C<B<C<B<B<A<A=A=C<C<B
A=C<B<C<B<B<A<A=A<C=C<B
A=C<B<C<B<B<A<A=A<C<B=C
A=C<B<C<B<B<A<A=A<C<C<B
A=C<B<C<B<B<A<A<A=C=C<B
A=C<B<C<B<B<A<A<A=C<B=C
A=C<B<C<B<B<A<A<A=C<C<B
A=C<B<C<B<B<A<A<A<C=C<B
A=C<B<C<B<B<A<A<A<C<B=C
A=C<B<C<B<B<A<A<A<C<C<B
A=C<B<C<B<B<A<A<C<A<B=C
A=C<B<C<B<B<A<A<C<A<C<B
A=C<C<A=B=B=B<A=A=B=C<C
A=C<C<A=B=B=B<A<B=C<A<C
A=C<C<A=B=B=B<A<C<B<A<C
A=C<C<B=B=B<A=A=A<B=C=C
A=C<C<B=B=B<A=A=A<B=C<C
A=C<C<B=B=B<A=A=A<C=C<B
A=C<C<B=B=B<A=A=A<C<B=C
A=C<C<B=B=B<A=A=A<C<B<C
A=C<C<B=B=B<A=A=A<C<C<B
A=C<C<B=B=B<A=A<A=B=C=C
A=C<C<B=B=B<A=A<A=B=C<C
A=C<C<B=B=B<A=A<A=C=C<B
A=C<C<B=B=B<A=A<A=C<B=C
A=C<C<B=B=B<A=A<A=C<B<C
A=C<C<B=B=B<A=A<A=C<C<B
A=C<C<B=B=B<A=A<A<B=C=C
A=C<C<B=B=B<A=A<A<B=C<C
A=C<C<B=B=B<A=A<A<C=C<B
A=C<C<B=B=B<A=A<A<C<B=C
A=C<C<B=B=B<A=A<A<C<B<C
A=C<C<B=B=B<A=A<A<C<C<B
A=C<C<B=B=B<A=A<B=C<A<C
A=C<C<B=B=B<A=A<C<A=B<C
A=C<C<B=B=B<A=A<C<A<B=C
A=C<C<B=B=B<A=A<C<A<B<C
A=C<C<B=B=B<A=A<C<A<C<B
A=C<C<B=B=B<A=A<C<B<A<C
A=C<C<B=B=B<A<A=A=B=C<C
A=C<C<B=B=B<A<A=A=C<B=C
A=C<C<B=B=B<A<A=A=C<B<C
A=C<C<B=B=B<A<A=A=C<C<B
A=C<C<B=B=B<A<A=A<B=C=C
A=C<C<B=B=B<A<A=A<B=C<C
A=C<C<B=B=B<A<A=A<C=C<B
A=C<C<B=B=B<A<A=A<C<B=C
A=C<C<B=B=B<A<A=A<C<B<C
A=C<C<B=B=B<A<A=A<C<C<B
A=C<C<B=B=B<A<A<A=B=C=C
A=C<C<B=B=B<A<A<A=B=C<C
A=C<C<B=B=B<A<A<A=C=C<B
A=C<C<B=B=B<A<A<A=C<B=C
A=C<C<B=B=B<A<A<A=C<B<C
A=C<C<B=B=B<A<A<A=C<C<B
A=C<C<B=B=B<A<A<A<B=C=C
A=C<C<B=B=B<A<A<A<B=C<C
A=C<C<B=B=B<A<A<A<C=C<B
A=C<C<B=B=B<A<A<A<C<B=C
A=C<C<B=B=B<A<A<A<C<B<C
A=C<C<B=B=B<A<A<A<C<C<B
A=C<C<B=B=B<A<A<B=C<A<C
A=C<C<B=B=B<A<A<C<A=B<C
A=C<C<B=B=B<A<A<C<A<B=C
A=C<C<B=B=B<A<A<C<A<B<C
A=C<C<B=B=B<A<A<C<A<C<B
A=C<C<B=B=B<A<A<C<B<A<C
A=C<C<B=B<A=A=B<A=B=C=C
A=C<C<B=B<A=A=B<A=B=C<C
A=C<C<B=B<A=A=B<B=C<A<C
A=C<C<B=B<A=A=B<C<A=B<C
A=C<C<B=B<A=A=B<C<B<A<C
A=C<C<B=B<A=B<A=A=B=C<C
A=C<C<B=B<A=B<A=A=C<B=C
A=C<C<B=B<A=B<A=A=C<B<C
A=C<C<B=B<A=B<A=A=C<C<B
A=C<C<B=B<A=B<A=A<B=C=C
A=C<C<B=B<A=B<A=A<B=C<C
A=C<C<B=B<A=B<A=A<C=C<B
A=C<C<B=B<A=B<A=A<C<B=C
A=C<C<B=B<A=B<A=A<C<B<C
A=C<C<B=B<A=B<A=A<C<C<B
A=C<C<B=B<A=B<A<A=B=C=C
A=C<C<B=B<A=B<A<A=B=C<C
A=C<C<B=B<A=B<A<A=C=C<B
A=C<C<B=B<A=B<A<A=C<B=C
A=C<C<B=B<A=B<A<A=C<B<C
A=C<C<B=B<A=B<A<A=C<C<B
A=C<C<B=B<A=B<A<A<B=C=C
A=C<C<B=B<A=B<A<A<B=C<C
A=C<C<B=B<A=B<A<A<C=C<B
A=C<C<B=B<A=B<A<A<C<B=C
A=C<C<B=B<A=B<A<A<C<B<C
A=C<C<B=B<A=B<A<A<C<C<B
A=C<C<B=B<A=B<A<B=C<A<C
A=C<C<B=B<A=B<A<C<A=B<C
A=C<C<B=B<A=B<A<C<A<B=C
A=C<C<B=B<A=B<A<C<A<B<C
A=C<C<B=B<A=B<A<C<A<C<B
A=C<C<B=B<A=B<A<C<B<A<C
A=C<C<B=B<A<A=B<B=C<A<C
A=C<C<B=B<A<A=B<C<B<A<C
A=C<C<B=B<A<B<A=A=B=C<C
A=C<C<B=B<A<B<A<A=B=C=C
A=C<C<B=B<A<B<A<A=B=C<C
A=C<C<B=B<A<B<A<B=C<A<C
A=C<C<B=B<A<B<A<C<A=B<C
A=C<C<B=B<A<B<A<C<B<A<C
A=C<C<B=B<B<A=A=A<B=C=C
A=C<C<B=B<B<A=A=A<B=C<C
A=C<C<B=B<B<A=A=A<C=C<B
A=C<C<B=B<B<A=A=A<C<B=C
A=C<C<B=B<B<A=A=A<C<B<C
A=C<C<B=B<B<A=A=A<C<C<B
A=C<C<B=B<B<A=A<A=B=C=C
A=C<C<B=B<B<A=A<A=B=C<C
A=C<C<B=B<B<A=A<A=C=C<B
A=C<C<B=B<B<A=A<A=C<B=C
A=C<C<B=B<B<A=A<A=C<B<C
A=C<C<B=B<B<A=A<A=C<C<B
A=C<C<B=B<B<A=A<A<B=C=C
A=C<C<B=B<B<A=A<A<B=C<C
A=C<C<B=B<B<A=A<A<C=C<B
A=C<C<B=B<B<A=A<A<C<B=C
A=C<C<B=B<B<A=A<A<C<B<C
A=C<C<B=B<B<A=A<A<C<C<B
A=C<C<B=B<B<A=A<B=C<A<C
A=C<C<B=B<B<A=A<C<A=B<C
A=C<C<B=B<B<A=A<C<A<B=C
A=C<C<B=B<B<A=A<C<A<B<C
A=C<C<B=B<B<A=A<C<A<C<B
A=C<C<B=B<B<A=A<C<B<A<C
A=C<C<B=B<B<A<A=A=B=C<C
A=C<C<B=B<B<A<A=A=C<B=C
A=C<C<B=B<B<A<A=A=C<B<C
A=C<C<B=B<B<A<A=A=C<C<B
A=C<C<B=B<B<A<A=A<B=C=C
A=C<C<B=B<B<A<A=A<B=C<C
A=C<C<B=B<B<A<A=A<C=C<B
A=C<C<B=B<B<A<A=A<C<B=C
A=C<C<B=B<B<A<A=A<C<B<C
A=C<C<B=B<B<A<A=A<C<C<B
A=C<C<B=B<B<A<A<A=B=C=C
A=C<C<B=B<B<A<A<A=B=C<C
A=C<C<B=B<B<A<A<A=C=C<B
A=C<C<B=B<B<A<A<A=C<B=C
A=C<C<B=B<B<A<A<A=C<B<C
A=C<C<B=B<B<A<A<A=C<C<B
A=C<C<B=B<B<A<A<A<B=C=C
A=C<C<B=B<B<A<A<A<B=C<C
A=C<C<B=B<B<A<A<A<C=C<B
A=C<C<B=B<B<A<A<A<C<B=C
A=C<C<B=B<B<A<A<A<C<B<C
A=C<C<B=B<B<A<A<A<C<C<B
A=C<C<B=B<B<A<A<B=C<A<C
A=C<C<B=B<B<A<A<C<A=B<C
A=C<C<B=B<B<A<A<C<A<B=C
A=C<C<B=B<B<A<A<C<A<B<C
A=C<C<B=B<B<A<A<C<A<C<B
A=C<C<B=B<B<A<A<C<B<A<C
A=C<C<B<A=B=B<A=A=B=C<C
A=C<C<B<A=B=B<A<A=B=C=C
A=C<C<B<A=B=B<A<A=B=C<C
A=C<C<B<A=B=B<A<B=C<A<C
A=C<C<B<A=B=B<A<C<A=B<C
A=C<C<B<A=B=B<A<C<B<A<C
A=C<C<B<A=B<B<A=A=B=C<C
A=C<C<B<A=B<B<A<B=C<A<C
A=C<C<B<A=B<B<A<C<B<A<C
A=C<C<B<B=B<A=A=A<B=C=C
A=C<C<B<B=B<A=A=A<B=C<C
A=C<C<B<B=B<A=A=A<C=C<B
A=C<C<B<B=B<A=A=A<C<B=C
A=C<C<B<B=B<A=A=A<C<B<C
A=C<C<B<B=B<A=A=A<C<C<B
A=C<C<B<B=B<A=A<A=B=C=C
A=C<C<B<B=B<A=A<A=B=C<C
A=C<C<B<B=B<A=A<A=C=C<B
A=C<C<B<B=B<A=A<A=C<B=C
A=C<C<B<B=B<A=A<A=C<B<C
A=C<C<B<B=B<A=A<A=C<C<B
A=C<C<B<B=B<A=A<A<B=C=C
A=C<C<B<B=B<A=A<A<B=C<C
A=C<C<B<B=B<A=A<A<C=C<B
A=C<C<B<B=B<A=A<A<C<B=C
A=C<C<B<B=B<A=A<A<C<B<C
A=C<C<B<B=B<A=A<A<C<C<B
A=C<C<B<B=B<A=A<B=C<A<C
A=C<C<B<B=B<A=A<C<A=B<C
A=C<C<B<B=B<A=A<C<A<B=C
A=C<C<B<B=B<A=A<C<A<B<C
A=C<C<B<B=B<A=A<C<A<C<B
A=C<C<B<B=B<A=A<C<B<A<C
A=C<C<B<B=B<A<A=A=B=C<C
A=C<C<B<B=B<A<A=A=C<B=C
A=C<C<B<B=B<A<A=A=C<B<C
A=C<C<B<B=B<A<A=A=C<C<B
A=C<C<B<B=B<A<A=A<B=C=C
A=C<C<B<B=B<A<A=A<B=C<C
A=C<C<B<B=B<A<A=A<C=C<B
A=C<C<B<B=B<A<A=A<C<B=C
A=C<C<B<B=B<A<A=A<C<B<C
A=C<C<B<B=B<A<A=A<C<C<B
A=C<C<B<B=B<A<A<A=B=C=C
A=C<C<B<B=B<A<A<A=B=C<C
A=C<C<B<B=B<A<A<A=C=C<B
A=C<C<B<B=B<A<A<A=C<B=C
A=C<C<B<B=B<A<A<A=C<B<C
A=C<C<B<B=B<A<A<A=C<C<B
A=C<C<B<B=B<A<A<A<B=C=C
A=C<C<B<B=B<A<A<A<B=C<C
A=C<C<B<B=B<A<A<A<C=C<B
A=C<C<B<B=B<A<A<A<C<B=C
A=C<C<B<B=B<A<A<A<C<B<C
A=C<C<B<B=B<A<A<A<C<C<B
A=C<C<B<B=B<A<A<B=C<A<C
A=C<C<B<B=B<A<A<C<A=B<C
A=C<C<B<B=B<A<A<C<A<B=C
A=C<C<B<B=B<A<A<C<A<B<C
A=C<C<B<B=B<A<A<C<A<C<B
A=C<C<B<B=B<A<A<C<B<A<C
A=C<C<B<B<A=A=B<A=B=C=C
A=C<C<B<B<A=A=B<A=B=C<C
A=C<C<B<B<A=A=B<B=C<A<C
A=C<C<B<B<A=A=B<C<A=B<C
A=C<C<B<B<A=A=B<C<B<A<C
A=C<C<B<B<A=B<A=A=B=C<C
A=C<C<B<B<A=B<A=A=C<B=C
A=C<C<B<B<A=B<A=A=C<B<C
A=C<C<B<B<A=B<A=A=C<C<B
A=C<C<B<B<A=B<A=A<B=C=C
A=C<C<B<B<A=B<A=A<B=C<C
A=C<C<B<B<A=B<A=A<C=C<B
A=C<C<B<B<A=B<A=A<C<B=C
A=C<C<B<B<A=B<A=A<C<B<C
A=C<C<B<B<A=B<A=A<C<C<B
A=C<C<B<B<A=B<A<A=B=C=C
A=C<C<B<B<A=B<A<A=B=C<C
A=C<C<B<B<A=B<A<A=C=C<B
A=C<C<B<B<A=B<A<A=C<B=C
A=C<C<B<B<A=B<A<A=C<B<C
A=C<C<B<B<A=B<A<A=C<C<B
A=C<C<B<B<A=B<A<A<B=C=C
A=C<C<B<B<A=B<A<A<B=C<C
A=C<C<B<B<A=B<A<A<C=C<B
A=C<C<B<B<A=B<A<A<C<B=C
A=C<C<B<B<A=B<A<A<C<B<C
A=C<C<B<B<A=B<A<A<C<C<B
A=C<C<B<B<A=B<A<B=C<A<C
A=C<C<B<B<A=B<A<C<A=B<C
A=C<C<B<B<A=B<A<C<A<B=C
A=C<C<B<B<A=B<A<C<A<B<C
A=C<C<B<B<A=B<A<C<A<C<B
A=C<C<B<B<A=B<A<C<B<A<C
A=C<C<B<B<A<A=B<B=C<A<C
A=C<C<B<B<A<A=B<C<B<A<C
A=C<C<B<B<A<B<A=A=B=C<C
A=C<C<B<B<A<B<A<A=B=C=C
A=C<C<B<B<A<B<A<A=B=C<C
A=C<C<B<B<A<B<A<B=C<A<C
A=C<C<B<B<A<B<A<C<A=B<C
A=C<C<B<B<A<B<A<C<B<A<C
A=C<C<B<B<B<A=A=A<B=C=C
A=C<C<B<B<B<A=A=A<B=C<C
A=C<C<B<B<B<A=A=A<C=C<B
A=C<C<B<B<B<A=A=A<C<B=C
A=C<C<B<B<B<A=A=A<C<B<C
A=C<C<B<B<B<A=A=A<C<C<B
A=C<C<B<B<B<A=A<A=B=C=C
A=C<C<B<B<B<A=A<A=B=C<C
A=C<C<B<B<B<A=A<A=C=C<B
A=C<C<B<B<B<A=A<A=C<B=C
A=C<C<B<B<B<A=A<A=C<B<C
A=C<C<B<B<B<A=A<A=C<C<B
A=C<C<B<B<B<A=A<A<B=C=C
A=C<C<B<B<B<A=A<A<B=C<C
A=C<C<B<B<B<A=A<A<C=C<B
A=C<C<B<B<B<A=A<A<C<B=C
A=C<C<B<B<B<A=A<A<C<B<C
A=C<C<B<B<B<A=A<A<C<C<B
A=C<C<B<B<B<A=A<B=C<A<C
A=C<C<B<B<B<A=A<C<A=B<C
A=C<C<B<B<B<A=A<C<A<B=C
A=C<C<B<B<B<A=A<C<A<B<C
A=C<C<B<B<B<A=A<C<A<C<B
A=C<C<B<B<B<A=A<C<B<A<C
A=C<C<B<B<B<A<A=A=B=C<C
A=C<C<B<B<B<A<A=A=C<B=C
A=C<C<B<B<B<A<A=A=C<B<C
A=C<C<B<B<B<A<A=A=C<C<B
A=C<C<B<B<B<A<A=A<B=C=C
A=C<C<B<B<B<A<A=A<B=C<C
A=C<C<B<B<B<A<A=A<C=C<B
A=C<C<B<B<B<A<A=A<C<B=C
A=C<C<B<B<B<A<A=A<C<B<C
A=C<C<B<B<B<A<A=A<C<C<B
A=C<C<B<B<B<A<A<A=B=C=C
A=C<C<B<B<B<A<A<A=B=C<C
A=C<C<B<B<B<A<A<A=C=C<B
A=C<C<B<B<B<A<A<A=C<B=C
A=C<C<B<B<B<A<A<A=C<B<C
A=C<C<B<B<B<A<A<A=C<C<B
A=C<C<B<B<B<A<A<A<B=C=C
A=C<C<B<B<B<A<A<A<B=C<C
A=C<C<B<B<B<A<A<A<C=C<B
A=C<C<B<B<B<A<A<A<C<B=C
A=C<C<B<B<B<A<A<A<C<B<C
A=C<C<B<B<B<A<A<A<C<C<B
A=C<C<B<B<B<A<A<B=C<A<C
A=C<C<B<B<B<A<A<C<A=B<C
A=C<C<B<B<B<A<A<C<A<B=C
A=C<C<B<B<B<A<A<C<A<B<C
A=C<C<B<B<B<A<A<C<A<C<B
A=C<C<B<B<B<A<A<C<B<A<C
A<B=C=C<A=B=B<A<C<A=B=C
A<B=C=C<B=B<A=A=A=C<B=C
A<B=C=C<B=B<A=A=A=C<C<B
A<B=C=C<B=B<A=A=A<C=C<B
A<B=C=C<B=B<A=A=A<C<B=C
A<B=C=C<B=B<A=A=A<C<C<B
A<B=C=C<B=B<A=A<A=C=C<B
A<B=C=C<B=B<A=A<A=C<B=C
A<B=C=C<B=B<A=A<A=C<C<B
A<B=C=C<B=B<A=A<A<C=C<B
A<B=C=C<B=B<A=A<A<C<B=C
A<B=C=C<B=B<A=A<A<C<C<B
A<B=C=C<B=B<A=A<C<A=B=C
A<B=C=C<B=B<A=A<C<A=C<B
A<B=C=C<B=B<A=A<C<A<B=C
A<B=C=C<B=B<A=A<C<A<C<B
A<B=C=C<B=B<A<A=A=C<B=C
A<B=C=C<B=B<A<A=A=C<C<B
A<B=C=C<B=B<A<A=A<C=C<B
A<B=C=C<B=B<A<A=A<C<B=C
A<B=C=C<B=B<A<A=A<C<C<B
A<B=C=C<B=B<A<A=C<A<B=C
A<B=C=C<B=B<A<A=C<A<C<B
A<B=C=C<B=B<A<A<A=C=C<B
A<B=C=C<B=B<A<A<A=C<B=C
A<B=C=C<B=B<A<A<A=C<C<B
A<B=C=C<B=B<A<A<A<C=C<B
A<B=C=C<B=B<A<A<A<C<B=C
A<B=C=C<B=B<A<A<A<C<C<B
A<B=C=C<B=B<A<A<C<A=B=C
A<B=C=C<B=B<A<A<C<A=C<B
A<B=C=C<B=B<A<A<C<A<B=C
A<B=C=C<B=B<A<A<C<A<C<B
A<B=C=C<B<A=A=B<C<A=B=C
A<B=C=C<B<A=B<A=A=C<B=C
A<B=C=C<B<A=B<A=A=C<C<B
A<B=C=C<B<A=B<A=A<C=C<B
A<B=C=C<B<A=B<A=A<C<B=C
A<B=C=C<B<A=B<A=A<C<C<B
A<B=C=C<B<A=B<A=C<A<B=C
A<B=C=C<B<A=B<A=C<A<C<B
A<B=C=C<B<A=B<A<A=C=C<B
A<B=C=C<B<A=B<A<A=C<B=C
A<B=C=C<B<A=B<A<A=C<C<B
A<B=C=C<B<A=B<A<A<C=C<B
A<B=C=C<B<A=B<A<A<C<B=C
A<B=C=C<B<A=B<A<A<C<C<B
A<B=C=C<B<A=B<A<C<A=B=C
A<B=C=C<B<A=B<A<C<A=C<B
A<B=C=C<B<A=B<A<C<A<B=C
A<B=C=C<B<A=B<A<C<A<C<B
A<B=C=C<B<A<A=B=C<B<A<C
A<B=C=C<B<A<B<A<C<A=B=C
A<B=C=C<B<B<A=A=A=C<B=C
A<B=C=C<B<B<A=A=A=C<C<B
A<B=C=C<B<B<A=A=A<C=C<B
A<B=C=C<B<B<A=A=A<C<B=C
A<B=C=C<B<B<A=A=A<C<C<B
A<B=C=C<B<B<A=A<A=C=C<B
A<B=C=C<B<B<A=A<A=C<B=C
A<B=C=C<B<B<A=A<A=C<C<B
A<B=C=C<B<B<A=A<A<C=C<B
A<B=C=C<B<B<A=A<A<C<B=C
A<B=C=C<B<B<A=A<A<C<C<B
A<B=C=C<B<B<A=A<C<A=B=C
A<B=C=C<B<B<A=A<C<A=C<B
A<B=C=C<B<B<A=A<C<A<B=C
A<B=C=C<B<B<A=A<C<A<C<B
A<B=C=C<B<B<A<A=A=C<B=C
A<B=C=C<B<B<A<A=A=C<C<B
A<B=C=C<B<B<A<A=A<C=C<B
A<B=C=C<B<B<A<A=A<C<B=C
A<B=C=C<B<B<A<A=A<C<C<B
A<B=C=C<B<B<A<A=C<A<B=C
A<B=C=C<B<B<A<A=C<A<C<B
A<B=C=C<B<B<A<A<A=C=C<B
A<B=C=C<B<B<A<A<A=C<B=C
A<B=C=C<B<B<A<A<A=C<C<B
A<B=C=C<B<B<A<A<A<C=C<B
A<B=C=C<B<B<A<A<A<C<B=C
A<B=C=C<B<B<A<A<A<C<C<B
A<B=C=C<B<B<A<A<C<A=B=C
A<B=C=C<B<B<A<A<C<A=C<B
A<B=C=C<B<B<A<A<C<A<B=C
A<B=C=C<B<B<A<A<C<A<C<B
A<B=C<A=C<B=B=C<A=B<A<C
A<B=C<A=C<B=B=C<B<A=A<C
A<B=C<A=C<B=B=C<B<A<A<C
A<B=C<A=C<B=C<B=B<A=A<C
A<B=C<A=C<B=C<B=B<A<A<C
A<B=C<A=C<B=C<B<A=B<A<C
A<B=C<A=C<B=C<B<B<A=A<C
A<B=C<A=C<B=C<B<B<A<A<C
A<B=C<A=C<B<C<B=B<A=A<C
A<B=C<A=C<B<C<B=B<A<A<C
A<B=C<A=C<B<C<B<A=B<A<C
A<B=C<A=C<B<C<B<B<A=A<C
A<B=C<A=C<B<C<B<B<A<A<C
A<B=C<A=C<C<B=B=B<A=A<C
A<B=C<A=C<C<B=B=B<A<A<C
A<B=C<A=C<C<B=B<A=B<A<C
A<B=C<A=C<C<B=B<B<A=A<C
A<B=C<A=C<C<B=B<B<A<A<C
A<B=C<A=C<C<B<B=B<A=A<C
A<B=C<A=C<C<B<B=B<A<A<C
A<B=C<A=C<C<B<B<A=B<A<C
A<B=C<A=C<C<B<B<B<A=A<C
A<B=C<A=C<C<B<B<B<A<A<C
A<B=C<A<B=C=C<B=B<A=A<C
A<B=C<A<B=C=C<B=B<A<A=C
A<B=C<A<B=C=C<B=B<A<A<C
A<B=C<A<B=C=C<B<A=B<A=C
A<B=C<A<B=C=C<B<A=B<A<C
A<B=C<A<B=C=C<B<B<A=A<C
A<B=C<A<B=C=C<B<B<A<A=C
A<B=C<A<B=C=C<B<B<A<A<C
A<B=C<A<C=C<B=B=B<A=A<C
A<B=C<A<C=C<B=B=B<A<A=C
A<B=C<A<C=C<B=B=B<A<A<C
A<B=C<A<C=C<B=B<A=B<A=C
A<B=C<A<C=C<B=B<A=B<A<C
A<B=C<A<C=C<B=B<B<A=A<C
A<B=C<A<C=C<B=B<B<A<A=C
A<B=C<A<C=C<B=B<B<A<A<C
A<B=C<A<C=C<B<B=B<A=A<C
A<B=C<A<C=C<B<B=B<A<A=C
A<B=C<A<C=C<B<B=B<A<A<C
A<B=C<A<C=C<B<B<A=B<A=C
A<B=C<A<C=C<B<B<A=B<A<C
A<B=C<A<C=C<B<B<B<A=A<C
A<B=C<A<C=C<B<B<B<A<A=C
A<B=C<A<C=C<B<B<B<A<A<C
A<B=C<A<C<B=B=C<A=B<A=C
A<B=C<A<C<B=B=C<A=B<A<C
A<B=C<A<C<B=B=C<B<A=A<C
A<B=C<A<C<B=B=C<B<A<A=C
A<B=C<A<C<B=B=C<B<A<A<C
A<B=C<A<C<B=C<B=B<A=A<C
A<B=C<A<C<B=C<B=B<A<A=C
A<B=C<A<C<B=C<B=B<A<A<C
A<B=C<A<C<B=C<B<A=B<A=C
A<B=C<A<C<B=C<B<A=B<A<C
A<B=C<A<C<B=C<B<B<A=A<C
A<B=C<A<C<B=C<B<B<A<A=C
A<B=C<A<C<B=C<B<B<A<A<C
A<B=C<A<C<B<C<B=B<A=A<C
A<B=C<A<C<B<C<B=B<A<A=C
A<B=C<A<C<B<C<B=B<A<A<C
A<B=C<A<C<B<C<B<A=B<A=C
A<B=C<A<C<B<C<B<A=B<A<C
A<B=C<A<C<B<C<B<B<A=A<C
A<B=C<A<C<B<C<B<B<A<A=C
A<B=C<A<C<B<C<B<B<A<A<C
A<B=C<A<C<C<B=B=B<A=A<C
A<B=C<A<C<C<B=B=B<A<A=C
A<B=C<A<C<C<B=B=B<A<A<C
A<B=C<A<C<C<B=B<A=B<A=C
A<B=C<A<C<C<B=B<A=B<A<C
A<B=C<A<C<C<B=B<B<A=A<C
A<B=C<A<C<C<B=B<B<A<A=C
A<B=C<A<C<C<B=B<B<A<A<C
A<B=C<A<C<C<B<B=B<A=A<C
A<B=C<A<C<C<B<B=B<A<A=C
A<B=C<A<C<C<B<B=B<A<A<C
A<B=C<A<C<C<B<B<A=B<A=C
A<B=C<A<C<C<B<B<A=B<A<C
A<B=C<A<C<C<B<B<B<A=A<C
A<B=C<A<C<C<B<B<B<A<A=C
A<B=C<A<C<C<B<B<B<A<A<C
A<B=C<C<B=B<A=A=A=C<C<B
A<B=C<C<B=B<A=A=A<C=C<B
A<B=C<C<B=B<A=A=A<C<C<B
A<B=C<C<B=B<A=A<A=C=C<B
A<B=C<C<B=B<A=A<A=C<C<B
A<B=C<C<B=B<A=A<A<C=C<B
A<B=C<C<B=B<A=A<A<C<C<B
A<B=C<C<B=B<A=A<C<A=C<B
A<B=C<C<B=B<A=A<C<A<C<B
A<B=C<C<B=B<A<A=A=C<C<B
A<B=C<C<B=B<A<A=A<C=C<B
A<B=C<C<B=B<A<A=A<C<C<B
A<B=C<C<B=B<A<A=C<A<C<B
A<B=C<C<B=B<A<A<A=C=C<B
A<B=C<C<B=B<A<A<A=C<C<B
A<B=C<C<B=B<A<A<A<C=C<B
A<B=C<C<B=B<A<A<A<C<C<B
A<B=C<C<B=B<A<A<C<A=C<B
A<B=C<C<B=B<A<A<C<A<C<B
A<B=C<C<B<A=B<A=A=C<C<B
A<B=C<C<B<A=B<A=A<C=C<B
A<B=C<C<B<A=B<A=A<C<C<B
A<B=C<C<B<A=B<A=C<A<C<B
A<B=C<C<B<A=B<A<A=C=C<B
A<B=C<C<B<A=B<A<A=C<C<B
A<B=C<C<B<A=B<A<A<C=C<B
A<B=C<C<B<A=B<A<A<C<C<B
A<B=C<C<B<A=B<A<C<A=C<B
A<B=C<C<B<A=B<A<C<A<C<B
A<B=C<C<B<B<A=A=A=C<C<B
A<B=C<C<B<B<A=A=A<C=C<B
A<B=C<C<B<B<A=A=A<C<C<B
A<B=C<C<B<B<A=A<A=C=C<B
A<B=C<C<B<B<A=A<A=C<C<B
A<B=C<C<B<B<A=A<A<C=C<B
A<B=C<C<B<B<A=A<A<C<C<B
A<B=C<C<B<B<A=A<C<A=C<B
A<B=C<C<B<B<A=A<C<A<C<B
A<B=C<C<B<B<A<A=A=C<C<B
A<B=C<C<B<B<A<A=A<C=C<B
A<B=C<C<B<B<A<A=A<C<C<B
A<B=C<C<B<B<A<A=C<A<C<B
A<B=C<C<B<B<A<A<A=C=C<B
A<B=C<C<B<B<A<A<A=C<C<B
A<B=C<C<B<B<A<A<A<C=C<B
A<B=C<C<B<B<A<A<A<C<C<B
A<B=C<C<B<B<A<A<C<A=C<B
A<B=C<C<B<B<A<A<C<A<C<B
A<B<A=C=C=C<B=B=B<A=A<C
A<B<A=C=C=C<B=B=B<A<A<C
A<B<A=C=C=C<B=B<A=B<A<C
A<B<A=C=C=C<B=B<B<A=A<C
A<B<A=C=C=C<B=B<B<A<A<C
A<B<A=C=C=C<B<B=B<A=A<C
A<B<A=C=C=C<B<B=B<A<A<C
A<B<A=C=C=C<B<B<A=B<A<C
A<B<A=C=C=C<B<B<B<A=A<C
A<B<A=C=C=C<B<B<B<A<A<C
A<B<A=C=C<B=C<B=B<A=A<C
A<B<A=C=C<B=C<B=B<A<A=C
A<B<A=C=C<B=C<B=B<A<A<C
A<B<A=C=C<B=C<B<A=B<A=C
A<B<A=C=C<B=C<B<A=B<A<C
A<B<A=C=C<B=C<B<B<A=A<C
A<B<A=C=C<B=C<B<B<A<A=C
A<B<A=C=C<B=C<B<B<A<A<C
A<B<A=C=C<C<B=B=B<A=A<C
A<B<A=C=C<C<B=B=B<A<A=C
A<B<A=C=C<C<B=B=B<A<A<C
A<B<A=C=C<C<B=B<A=B<A=C
A<B<A=C=C<C<B=B<A=B<A<C
A<B<A=C=C<C<B=B<B<A=A<C
A<B<A=C=C<C<B=B<B<A<A=C
A<B<A=C=C<C<B=B<B<A<A<C
A<B<A=C=C<C<B<B=B<A=A<C
A<B<A=C=C<C<B<B=B<A<A=C
A<B<A=C=C<C<B<B=B<A<A<C
A<B<A=C=C<C<B<B<A=B<A=C
A<B<A=C=C<C<B<B<A=B<A<C
A<B<A=C=C<C<B<B<B<A=A<C
A<B<A=C=C<C<B<B<B<A<A=C
A<B<A=C=C<C<B<B<B<A<A<C
A<B<A=C<C=C<B=B=B<A=A=C
A<B<A=C<C=C<B=B=B<A=A<C
A<B<A=C<C=C<B=B=B<A<A=C
A<B<A=C<C=C<B=B=B<A<A<C
A<B<A=C<C=C<B=B=B<A<C<A
A<B<A=C<C=C<B=B<A=B<A=C
A<B<A=C<C=C<B=B<A=B<A<C
A<B<A=C<C=C<B=B<A=B<C<A
A<B<A=C<C=C<B=B<B<A=A=C
A<B<A=C<C=C<B=B<B<A=A<C
A<B<A=C<C=C<B=B<B<A<A=C
A<B<A=C<C=C<B=B<B<A<A<C
A<B<A=C<C=C<B=B<B<A<C<A
A<B<A=C<C=C<B<B=B<A=A=C
A<B<A=C<C=C<B<B=B<A=A<C
A<B<A=C<C=C<B<B=B<A<A=C
A<B<A=C<C=C<B<B=B<A<A<C
A<B<A=C<C=C<B<B=B<A<C<A
A<B<A=C<C=C<B<B<A=B<A=C
A<B<A=C<C=C<B<B<A=B<A<C
A<B<A=C<C=C<B<B<A=B<C<A
A<B<A=C<C=C<B<B<B<A=A=C
A<B<A=C<C=C<B<B<B<A=A<C
A<B<A=C<C=C<B<B<B<A<A=C
A<B<A=C<C=C<B<B<B<A<A<C
A<B<A=C<C=C<B<B<B<A<C<A
A<B<A=C<C<B=C<B=B<A=A=C
A<B<A=C<C<B=C<B=B<A=A<C
A<B<A=C<C<B=C<B=B<A<A=C
A<B<A=C<C<B=C<B=B<A<A<C
A<B<A=C<C<B=C<B=B<A<C<A
A<B<A=C<C<B=C<B<A=B<A=C
A<B<A=C<C<B=C<B<A=B<A<C
A<B<A=C<C<B=C<B<A=B<C<A
A<B<A=C<C<B=C<B<B<A=A=C
A<B<A=C<C<B=C<B<B<A=A<C
A<B<A=C<C<B=C<B<B<A<A=C
A<B<A=C<C<B=C<B<B<A<A<C
A<B<A=C<C<B=C<B<B<A<C<A
A<B<A=C<C<C<B=B=B<A=A=C
A<B<A=C<C<C<B=B=B<A=A<C
A<B<A=C<C<C<B=B=B<A<A=C
A<B<A=C<C<C<B=B=B<A<A<C
A<B<A=C<C<C<B=B=B<A<C<A
A<B<A=C<C<C<B=B<A=B<A=C
A<B<A=C<C<C<B=B<A=B<A<C
A<B<A=C<C<C<B=B<A=B<C<A
A<B<A=C<C<C<B=B<B<A=A=C
A<B<A=C<C<C<B=B<B<A=A<C
A<B<A=C<C<C<B=B<B<A<A=C
A<B<A=C<C<C<B=B<B<A<A<C
A<B<A=C<C<C<B=B<B<A<C<A
A<B<A=C<C<C<B<B=B<A=A=C
A<B<A=C<C<C<B<B=B<A=A<C
A<B<A=C<C<C<B<B=B<A<A=C
A<B<A=C<C<C<B<B=B<A<A<C
A<B<A=C<C<C<B<B=B<A<C<A
A<B<A=C<C<C<B<B<A=B<A=C
A<B<A=C<C<C<B<B<A=B<A<C
A<B<A=C<C<C<B<B<A=B<C<A
A<B<A=C<C<C<B<B<B<A=A=C
A<B<A=C<C<C<B<B<B<A=A<C
A<B<A=C<C<C<B<B<B<A<A=C
A<B<A=C<C<C<B<B<B<A<A<C
A<B<A=C<C<C<B<B<B<A<C<A
A<B<A<C=C=C<B=B=B<A=A=C
A<B<A<C=C=C<B=B=B<A=A<C
A<B<A<C=C=C<B=B=B<A=C<A
A<B<A<C=C=C<B=B=B<A<A=C
A<B<A<C=C=C<B=B=B<A<A<C
A<B<A<C=C=C<B=B=B<A<C<A
A<B<A<C=C=C<B=B<A=B=C<A
A<B<A<C=C=C<B=B<A=B<A=C
A<B<A<C=C=C<B=B<A=B<A<C
A<B<A<C=C=C<B=B<A=B<C<A
A<B<A<C=C=C<B=B<B<A=A=C
A<B<A<C=C=C<B=B<B<A=A<C
A<B<A<C=C=C<B=B<B<A=C<A
A<B<A<C=C=C<B=B<B<A<A=C
A<B<A<C=C=C<B=B<B<A<A<C
A<B<A<C=C=C<B=B<B<A<C<A
A<B<A<C=C=C<B<B=B<A=A=C
A<B<A<C=C=C<B<B=B<A=A<C
A<B<A<C=C=C<B<B=B<A=C<A
A<B<A<C=C=C<B<B=B<A<A=C
A<B<A<C=C=C<B<B=B<A<A<C
A<B<A<C=C=C<B<B=B<A<C<A
A<B<A<C=C=C<B<B<A=B=C<A
A<B<A<C=C=C<B<B<A=B<A=C
A<B<A<C=C=C<B<B<A=B<A<C
A<B<A<C=C=C<B<B<A=B<C<A
A<B<A<C=C=C<B<B<B<A=A=C
A<B<A<C=C=C<B<B<B<A=A<C
A<B<A<C=C=C<B<B<B<A=C<A
A<B<A<C=C=C<B<B<B<A<A=C
A<B<A<C=C=C<B<B<B<A<A<C
A<B<A<C=C=C<B<B<B<A<C<A
A<B<A<C=C<B=B=C<A=B=C<A
A<B<A<C=C<B=C<B=B<A=A=C
A<B<A<C=C<B=C<B=B<A=A<C
A<B<A<C=C<B=C<B=B<A=C<A
A<B<A<C=C<B=C<B=B<A<A=C
A<B<A<C=C<B=C<B=B<A<A<C
A<B<A<C=C<B=C<B=B<A<C<A
A<B<A<C=C<B=C<B<A=B=C<A
A<B<A<C=C<B=C<B<A=B<A=C
A<B<A<C=C<B=C<B<A=B<A<C
A<B<A<C=C<B=C<B<A=B<C<A
A<B<A<C=C<B=C<B<B<A=A=C
A<B<A<C=C<B=C<B<B<A=A<C
A<B<A<C=C<B=C<B<B<A=C<A
A<B<A<C=C<B=C<B<B<A<A=C
A<B<A<C=C<B=C<B<B<A<A<C
A<B<A<C=C<B=C<B<B<A<C<A
A<B<A<C=C<B<C<B<A=B=C<A
A<B<A<C=C<C<B=B=B<A=A=C
A<B<A<C=C<C<B=B=B<A=A<C
A<B<A<C=C<C<B=B=B<A=C<A
A<B<A<C=C<C<B=B=B<A<A=C
A<B<A<C=C<C<B=B=B<A<A<C
A<B<A<C=C<C<B=B=B<A<C<A
A<B<A<C=C<C<B=B<A=B=C<A
A<B<A<C=C<C<B=B<A=B<A=C
A<B<A<C=C<C<B=B<A=B<A<C
A<B<A<C=C<C<B=B<A=B<C<A
A<B<A<C=C<C<B=B<B<A=A=C
A<B<A<C=C<C<B=B<B<A=A<C
A<B<A<C=C<C<B=B<B<A=C<A
A<B<A<C=C<C<B=B<B<A<A=C
A<B<A<C=C<C<B=B<B<A<A<C
A<B<A<C=C<C<B=B<B<A<C<A
A<B<A<C=C<C<B<B=B<A=A=C
A<B<A<C=C<C<B<B=B<A=A<C
A<B<A<C=C<C<B<B=B<A=C<A
A<B<A<C=C<C<B<B=B<A<A=C
A<B<A<C=C<C<B<B=B<A<A<C
A<B<A<C=C<C<B<B=B<A<C<A
A<B<A<C=C<C<B<B<A=B=C<A
A<B<A<C=C<C<B<B<A=B<A=C
A<B<A<C=C<C<B<B<A=B<A<C
A<B<A<C=C<C<B<B<A=B<C<A
A<B<A<C=C<C<B<B<B<A=A=C
A<B<A<C=C<C<B<B<B<A=A<C
A<B<A<C=C<C<B<B<B<A=C<A
A<B<A<C=C<C<B<B<B<A<A=C
A<B<A<C=C<C<B<B<B<A<A<C
A<B<A<C=C<C<B<B<B<A<C<A
A<B<A<C<B=C=C<B<A=B=C<A
A<B<A<C<C=C<B=B=B<A=A=C
A<B<A<C<C=C<B=B=B<A=A<C
A<B<A<C<C=C<B=B=B<A=C<A
A<B<A<C<C=C<B=B=B<A<A=C
A<B<A<C<C=C<B=B=B<A<A<C
A<B<A<C<C=C<B=B=B<A<C<A
A<B<A<C<C=C<B=B<A=B=C<A
A<B<A<C<C=C<B=B<A=B<A=C
A<B<A<C<C=C<B=B<A=B<A<C
A<B<A<C<C=C<B=B<A=B<C<A
A<B<A<C<C=C<B=B<B<A=A=C
A<B<A<C<C=C<B=B<B<A=A<C
A<B<A<C<C=C<B=B<B<A=C<A
A<B<A<C<C=C<B=B<B<A<A=C
A<B<A<C<C=C<B=B<B<A<A<C
A<B<A<C<C=C<B=B<B<A<C<A
A<B<A<C<C=C<B<B=B<A=A=C
A<B<A<C<C=C<B<B=B<A=A<C
A<B<A<C<C=C<B<B=B<A=C<A
A<B<A<C<C=C<B<B=B<A<A=C
A<B<A<C<C=C<B<B=B<A<A<C
A<B<A<C<C=C<B<B=B<A<C<A
A<B<A<C<C=C<B<B<A=B=C<A
A<B<A<C<C=C<B<B<A=B<A=C
A<B<A<C<C=C<B<B<A=B<A<C
A<B<A<C<C=C<B<B<A=B<C<A
A<B<A<C<C=C<B<B<B<A=A=C
A<B<A<C<C=C<B<B<B<A=A<C
A<B<A<C<C=C<B<B<B<A=C<A
A<B<A<C<C=C<B<B<B<A<A=C
A<B<A<C<C=C<B<B<B<A<A<C
A<B<A<C<C=C<B<B<B<A<C<A
A<B<A<C<C<B=B=C<A=B=C<A
A<B<A<C<C<B=C<B=B<A=A=C
A<B<A<C<C<B=C<B=B<A=A<C
A<B<A<C<C<B=C<B=B<A=C<A
A<B<A<C<C<B=C<B=B<A<A=C
A<B<A<C<C<B=C<B=B<A<A<C
A<B<A<C<C<B=C<B=B<A<C<A
A<B<A<C<C<B=C<B<A=B=C<A
A<B<A<C<C<B=C<B<A=B<A=C
A<B<A<C<C<B=C<B<A=B<A<C
A<B<A<C<C<B=C<B<A=B<C<A
A<B<A<C<C<B=C<B<B<A=A=C
A<B<A<C<C<B=C<B<B<A=A<C
A<B<A<C<C<B=C<B<B<A=C<A
A<B<A<C<C<B=C<B<B<A<A=C
A<B<A<C<C<B=C<B<B<A<A<C
A<B<A<C<C<B=C<B<B<A<C<A
A<B<A<C<C<B<C<B<A=B=C<A
A<B<A<C<C<C<B=B=B<A=A=C
A<B<A<C<C<C<B=B=B<A=A<C
A<B<A<C<C<C<B=B=B<A=C<A
A<B<A<C<C<C<B=B=B<A<A=C
A<B<A<C<C<C<B=B=B<A<A<C
A<B<A<C<C<C<B=B=B<A<C<A
A<B<A<C<C<C<B=B<A=B=C<A
A<B<A<C<C<C<B=B<A=B<A=C
A<B<A<C<C<C<B=B<A=B<A<C
A<B<A<C<C<C<B=B<A=B<C<A
A<B<A<C<C<C<B=B<B<A=A=C
A<B<A<C<C<C<B=B<B<A=A<C
A<B<A<C<C<C<B=B<B<A=C<A
A<B<A<C<C<C<B=B<B<A<A=C
A<B<A<C<C<C<B=B<B<A<A<C
A<B<A<C<C<C<B=B<B<A<C<A
A<B<A<C<C<C<B<B=B<A=A=C
A<B<A<C<C<C<B<B=B<A=A<C
A<B<A<C<C<C<B<B=B<A=C<A
A<B<A<C<C<C<B<B=B<A<A=C
A<B<A<C<C<C<B<B=B<A<A<C
A<B<A<C<C<C<B<B=B<A<C<A
A<B<A<C<C<C<B<B<A=B=C<A
A<B<A<C<C<C<B<B<A=B<A=C
A<B<A<C<C<C<B<B<A=B<A<C
A<B<A<C<C<C<B<B<A=B<C<A
A<B<A<C<C<C<B<B<B<A=A=C
A<B<A<C<C<C<B<B<B<A=A<C
A<B<A<C<C<C<B<B<B<A=C<A
A<B<A<C<C<C<B<B<B<A<A=C
A<B<A<C<C<C<B<B<B<A<A<C
A<B<A<C<C<C<B<B<B<A<C<A
A<B<C<A=C<B=C<B=B<A=A<C
A<B<C<A=C<B=C<B=B<A<A<C
A<B<C<A=C<B=C<B<A=B<A<C
A<B<C<A=C<B=C<B<B<A=A<C
A<B<C<A=C<B=C<B<B<A<A<C
A<B<C<A=C<C<B=B=B<A=A<C
A<B<C<A=C<C<B=B=B<A<A<C
A<B<C<A=C<C<B=B<A=B<A<C
A<B<C<A=C<C<B=B<B<A=A<C
A<B<C<A=C<C<B=B<B<A<A<C
A<B<C<A=C<C<B<B=B<A=A<C
A<B<C<A=C<C<B<B=B<A<A<C
A<B<C<A=C<C<B<B<A=B<A<C
A<B<C<A=C<C<B<B<B<A=A<C
A<B<C<A=C<C<B<B<B<A<A<C
A<B<C<A<C=C<B=B=B<A=A<C
A<B<C<A<C=C<B=B=B<A<A=C
A<B<C<A<C=C<B=B=B<A<A<C
A<B<C<A<C=C<B=B<A=B<A=C
A<B<C<A<C=C<B=B<A=B<A<C
A<B<C<A<C=C<B=B<B<A=A<C
A<B<C<A<C=C<B=B<B<A<A=C
A<B<C<A<C=C<B=B<B<A<A<C
A<B<C<A<C=C<B<B=B<A=A<C
A<B<C<A<C=C<B<B=B<A<A=C
A<B<C<A<C=C<B<B=B<A<A<C
A<B<C<A<C=C<B<B<A=B<A=C
A<B<C<A<C=C<B<B<A=B<A<C
A<B<C<A<C=C<B<B<B<A=A<C
A<B<C<A<C=C<B<B<B<A<A=C
A<B<C<A<C=C<B<B<B<A<A<C
A<B<C<A<C<B=C<B=B<A=A<C
A<B<C<A<C<B=C<B=B<A<A=C
A<B<C<A<C<B=C<B=B<A<A<C
A<B<C<A<C<B=C<B<A=B<A=C
A<B<C<A<C<B=C<B<A=B<A<C
A<B<C<A<C<B=C<B<B<A=A<C
A<B<C<A<C<B=C<B<B<A<A=C
A<B<C<A<C<B=C<B<B<A<A<C
A<B<C<A<C<C<B=B=B<A=A<C
A<B<C<A<C<C<B=B=B<A<A=C
A<B<C<A<C<C<B=B=B<A<A<C
A<B<C<A<C<C<B=B<A=B<A=C
A<B<C<A<C<C<B=B<A=B<A<C
A<B<C<A<C<C<B=B<B<A=A<C
A<B<C<A<C<C<B=B<B<A<A=C
A<B<C<A<C<C<B=B<B<A<A<C
A<B<C<A<C<C<B<B=B<A=A<C
A<B<C<A<C<C<B<B=B<A<A=C
A<B<C<A<C<C<B<B=B<A<A<C
A<B<C<A<C<C<B<B<A=B<A=C
A<B<C<A<C<C<B<B<A=B<A<C
A<B<C<A<C<C<B<B<B<A=A<C
A<B<C<A<C<C<B<B<B<A<A=C
A<B<C<A<C<C<B<B<B<A<A<C
A<C=C<A=B=B=B<A=A=B=C<C
A<C=C<A=B=B=B<A=B=C<A<C
A<C=C<A=B=B=B<A=C<B<A<C
A<C=C<A=B=B=B<A<B=C<A=C
A<C=C<A=B=B=B<A<B=C<A<C
A<C=C<A=B=B=B<A<C<B<A=C
A<C=C<A=B=B=B<A<C<B<A<C
A<C=C<A=B=B<B<A=B=C<A<C
A<C=C<B=B=B<A=A=A=B=C<C
A<C=C<B=B=B<A=A=A=C<B=C
A<C=C<B=B=B<A=A=A=C<B<C
A<C=C<B=B=B<A=A=A=C<C<B
A<C=C<B=B=B<A=A=A<B=C=C
A<C=C<B=B=B<A=A=A<B=C<C
A<C=C<B=B=B<A=A=A<C=C<B
A<C=C<B=B=B<A=A=A<C<B=C
A<C=C<B=B=B<A=A=A<C<B<C
A<C=C<B=B=B<A=A=A<C<C<B
A<C=C<B=B=B<A=A<A=B=C=C
A<C=C<B=B=B<A=A<A=B=C<C
A<C=C<B=B=B<A=A<A=C=C<B
A<C=C<B=B=B<A=A<A=C<B=C
A<C=C<B=B=B<A=A<A=C<B<C
A<C=C<B=B=B<A=A<A=C<C<B
A<C=C<B=B=B<A=A<A<B=C=C
A<C=C<B=B=B<A=A<A<B=C<C
A<C=C<B=B=B<A=A<A<C=C<B
A<C=C<B=B=B<A=A<A<C<B=C
A<C=C<B=B=B<A=A<A<C<B<C
A<C=C<B=B=B<A=A<A<C<C<B
A<C=C<B=B=B<A=A<B=C<A=C
A<C=C<B=B=B<A=A<B=C<A<C
A<C=C<B=B=B<A=A<C<A=B=C
A<C=C<B=B=B<A=A<C<A=B<C
A<C=C<B=B=B<A=A<C<A=C<B
A<C=C<B=B=B<A=A<C<A<B=C
A<C=C<B=B=B<A=A<C<A<B<C
A<C=C<B=B=B<A=A<C<A<C<B
A<C=C<B=B=B<A=A<C<B<A=C
A<C=C<B=B=B<A=A<C<B<A<C
A<C=C<B=B=B<A<A=A=B=C<C
A<C=C<B=B=B<A<A=A=C<B=C
A<C=C<B=B=B<A<A=A=C<B<C
A<C=C<B=B=B<A<A=A=C<C<B
A<C=C<B=B=B<A<A=A<B=C=C
A<C=C<B=B=B<A<A=A<B=C<C
A<C=C<B=B=B<A<A=A<C=C<B
A<C=C<B=B=B<A<A=A<C<B=C
A<C=C<B=B=B<A<A=A<C<B<C
A<C=C<B=B=B<A<A=A<C<C<B
A<C=C<B=B=B<A<A=B=C<A<C
A<C=C<B=B=B<A<A=C<A=B<C
A<C=C<B=B=B<A<A=C<A<B=C
A<C=C<B=B=B<A<A=C<A<B<C
A<C=C<B=B=B<A<A=C<A<C<B
A<C=C<B=B=B<A<A=C<B<A<C
A<C=C<B=B=B<A<A<A=B=C=C
A<C=C<B=B=B<A<A<A=B=C<C
A<C=C<B=B=B<A<A<A=C=C<B
A<C=C<B=B=B<A<A<A=C<B=C
A<C=C<B=B=B<A<A<A=C<B<C
A<C=C<B=B=B<A<A<A=C<C<B
A<C=C<B=B=B<A<A<A<B=C=C
A<C=C<B=B=B<A<A<A<B=C<C
A<C=C<B=B=B<A<A<A<C=C<B
A<C=C<B=B=B<A<A<A<C<B=C
A<C=C<B=B=B<A<A<A<C<B<C
A<C=C<B=B=B<A<A<A<C<C<B
A<C=C<B=B=B<A<A<B=C<A=C
A<C=C<B=B=B<A<A<B=C<A<C
A<C=C<B=B=B<A<A<C<A=B=C
A<C=C<B=B=B<A<A<C<A=B<C
A<C=C<B=B=B<A<A<C<A=C<B
A<C=C<B=B=B<A<A<C<A<B=C
A<C=C<B=B=B<A<A<C<A<B<C
A<C=C<B=B=B<A<A<C<A<C<B
A<C=C<B=B=B<A<A<C<B<A=C
A<C=C<B=B=B<A<A<C<B<A<C
A<C=C<B=B<A=A=A=B=B=C<C
A<C=C<B=B<A=A=B<A=B=C=C
A<C=C<B=B<A=A=B<A=B=C<C
A<C=C<B=B<A=A=B<B=C<A=C
A<C=C<B=B<A=A=B<B=C<A<C
A<C=C<B=B<A=A=B<C<A=B=C
A<C=C<B=B<A=A=B<C<A=B<C
A<C=C<B=B<A=A=B<C<B<A=C
A<C=C<B=B<A=A=B<C<B<A<C
A<C=C<B=B<A=B<A=A=B=C<C
A<C=C<B=B<A=B<A=A=C<B=C
A<C=C<B=B<A=B<A=A=C<B<C
A<C=C<B=B<A=B<A=A=C<C<B
A<C=C<B=B<A=B<A=A<B=C=C
A<C=C<B=B<A=B<A=A<B=C<C
A<C=C<B=B<A=B<A=A<C=C<B
A<C=C<B=B<A=B<A=A<C<B=C
A<C=C<B=B<A=B<A=A<C<B<C
A<C=C<B=B<A=B<A=A<C<C<B
A<C=C<B=B<A=B<A=B=C<A<C
A<C=C<B=B<A=B<A=C<A=B<C
A<C=C<B=B<A=B<A=C<A<B=C
A<C=C<B=B<A=B<A=C<A<B<C
A<C=C<B=B<A=B<A=C<A<C<B
A<C=C<B=B<A=B<A=C<B<A<C
A<C=C<B=B<A=B<A<A=B=C=C
A<C=C<B=B<A=B<A<A=B=C<C
A<C=C<B=B<A=B<A<A=C=C<B
A<C=C<B=B<A=B<A<A=C<B=C
A<C=C<B=B<A=B<A<A=C<B<C
A<C=C<B=B<A=B<A<A=C<C<B
A<C=C<B=B<A=B<A<A<B=C=C
A<C=C<B=B<A=B<A<A<B=C<C
A<C=C<B=B<A=B<A<A<C=C<B
A<C=C<B=B<A=B<A<A<C<B=C
A<C=C<B=B<A=B<A<A<C<B<C
A<C=C<B=B<A=B<A<A<C<C<B
A<C=C<B=B<A=B<A<B=C<A=C
A<C=C<B=B<A=B<A<B=C<A<C
A<C=C<B=B<A=B<A<C<A=B=C
A<C=C<B=B<A=B<A<C<A=B<C
A<C=C<B=B<A=B<A<C<A=C<B
A<C=C<B=B<A=B<A<C<A<B=C
A<C=C<B=B<A=B<A<C<A<B<C
A<C=C<B=B<A=B<A<C<A<C<B
A<C=C<B=B<A=B<A<C<B<A=C
A<C=C<B=B<A=B<A<C<B<A<C
A<C=C<B=B<A<A=B=B=C<A<C
A<C=C<B=B<A<A=B=C<B<A<C
A<C=C<B=B<A<A=B<B=C<A=C
A<C=C<B=B<A<A=B<B=C<A<C
A<C=C<B=B<A<A=B<C<B<A=C
A<C=C<B=B<A<A=B<C<B<A<C
A<C=C<B=B<A<B<A=A=B=C<C
A<C=C<B=B<A<B<A=B=C<A<C
A<C=C<B=B<A<B<A=C<A=B<C
A<C=C<B=B<A<B<A=C<B<A<C
A<C=C<B=B<A<B<A<A=B=C=C
A<C=C<B=B<A<B<A<A=B=C<C
A<C=C<B=B<A<B<A<B=C<A=C
A<C=C<B=B<A<B<A<B=C<A<C
A<C=C<B=B<A<B<A<C<A=B=C
A<C=C<B=B<A<B<A<C<A=B<C
A<C=C<B=B<A<B<A<C<B<A=C
A<C=C<B=B<A<B<A<C<B<A<C
A<C=C<B=B<B<A=A=A=B=C<C
A<C=C<B=B<B<A=A=A=C<B=C
A<C=C<B=B<B<A=A=A=C<B<C
A<C=C<B=B<B<A=A=A=C<C<B
A<C=C<B=B<B<A=A=A<B=C=C
A<C=C<B=B<B<A=A=A<B=C<C
A<C=C<B=B<B<A=A=A<C=C<B
A<C=C<B=B<B<A=A=A<C<B=C
A<C=C<B=B<B<A=A=A<C<B<C
A<C=C<B=B<B<A=A=A<C<C<B
A<C=C<B=B<B<A=A<A=B=C=C
A<C=C<B=B<B<A=A<A=B=C<C
A<C=C<B=B<B<A=A<A=C=C<B
A<C=C<B=B<B<A=A<A=C<B=C
A<C=C<B=B<B<A=A<A=C<B<C
A<C=C<B=B<B<A=A<A=C<C<B
A<C=C<B=B<B<A=A<A<B=C=C
A<C=C<B=B<B<A=A<A<B=C<C
A<C=C<B=B<B<A=A<A<C=C<B
A<C=C<B=B<B<A=A<A<C<B=C
A<C=C<B=B<B<A=A<A<C<B<C
A<C=C<B=B<B<A=A<A<C<C<B
A<C=C<B=B<B<A=A<B=C<A=C
A<C=C<B=B<B<A=A<B=C<A<C
A<C=C<B=B<B<A=A<C<A=B=C
A<C=C<B=B<B<A=A<C<A=B<C
A<C=C<B=B<B<A=A<C<A=C<B
A<C=C<B=B<B<A=A<C<A<B=C
A<C=C<B=B<B<A=A<C<A<B<C
A<C=C<B=B<B<A=A<C<A<C<B
A<C=C<B=B<B<A=A<C<B<A=C
A<C=C<B=B<B<A=A<C<B<A<C
A<C=C<B=B<B<A<A=A=B=C<C
A<C=C<B=B<B<A<A=A=C<B=C
A<C=C<B=B<B<A<A=A=C<B<C
A<C=C<B=B<B<A<A=A=C<C<B
A<C=C<B=B<B<A<A=A<B=C=C
A<C=C<B=B<B<A<A=A<B=C<C
A<C=C<B=B<B<A<A=A<C=C<B
A<C=C<B=B<B<A<A=A<C<B=C
A<C=C<B=B<B<A<A=A<C<B<C
A<C=C<B=B<B<A<A=A<C<C<B
A<C=C<B=B<B<A<A=B=C<A<C
A<C=C<B=B<B<A<A=C<A=B<C
A<C=C<B=B<B<A<A=C<A<B=C
A<C=C<B=B<B<A<A=C<A<B<C
A<C=C<B=B<B<A<A=C<A<C<B
A<C=C<B=B<B<A<A=C<B<A<C
A<C=C<B=B<B<A<A<A=B=C=C
A<C=C<B=B<B<A<A<A=B=C<C
A<C=C<B=B<B<A<A<A=C=C<B
A<C=C<B=B<B<A<A<A=C<B=C
A<C=C<B=B<B<A<A<A=C<B<C
A<C=C<B=B<B<A<A<A=C<C<B
A<C=C<B=B<B<A<A<A<B=C=C
A<C=C<B=B<B<A<A<A<B=C<C
A<C=C<B=B<B<A<A<A<C=C<B
A<C=C<B=B<B<A<A<A<C<B=C
A<C=C<B=B<B<A<A<A<C<B<C
A<C=C<B=B<B<A<A<A<C<C<B
A<C=C<B=B<B<A<A<B=C<A=C
A<C=C<B=B<B<A<A<B=C<A<C
A<C=C<B=B<B<A<A<C<A=B=C
A<C=C<B=B<B<A<A<C<A=B<C
A<C=C<B=B<B<A<A<C<A=C<B
A<C=C<B=B<B<A<A<C<A<B=C
A<C=C<B=B<B<A<A<C<A<B<C
A<C=C<B=B<B<A<A<C<A<C<B
A<C=C<B=B<B<A<A<C<B<A=C
A<C=C<B=B<B<A<A<C<B<A<C
A<C=C<B<A=B=B<A=A=B=C<C
A<C=C<B<A=B=B<A=B=C<A<C
A<C=C<B<A=B=B<A=C<A=B<C
A<C=C<B<A=B=B<A=C<B<A<C
A<C=C<B<A=B=B<A<A=B=C=C
A<C=C<B<A=B=B<A<A=B=C<C
A<C=C<B<A=B=B<A<B=C<A=C
A<C=C<B<A=B=B<A<B=C<A<C
A<C=C<B<A=B=B<A<C<A=B=C
A<C=C<B<A=B=B<A<C<A=B<C
A<C=C<B<A=B=B<A<C<B<A=C
A<C=C<B<A=B=B<A<C<B<A<C
A<C=C<B<A=B<A=B=B=C<A<C
A<C=C<B<A=B<B<A=A=B=C<C
A<C=C<B<A=B<B<A=B=C<A<C
A<C=C<B<A=B<B<A=C<B<A<C
A<C=C<B<A=B<B<A<B=C<A=C
A<C=C<B<A=B<B<A<B=C<A<C
A<C=C<B<A=B<B<A<C<B<A=C
A<C=C<B<A=B<B<A<C<B<A<C
A<C=C<B<A<B=B<A=B=C<A<C
A<C=C<B<A<B<B<A=B=C<A<C
A<C=C<B<B=B<A=A=A=B=C<C
A<C=C<B<B=B<A=A=A=C<B=C
A<C=C<B<B=B<A=A=A=C<B<C
A<C=C<B<B=B<A=A=A=C<C<B
A<C=C<B<B=B<A=A=A<B=C=C
A<C=C<B<B=B<A=A=A<B=C<C
A<C=C<B<B=B<A=A=A<C=C<B
A<C=C<B<B=B<A=A=A<C<B=C
A<C=C<B<B=B<A=A=A<C<B<C
A<C=C<B<B=B<A=A=A<C<C<B
A<C=C<B<B=B<A=A<A=B=C=C
A<C=C<B<B=B<A=A<A=B=C<C
A<C=C<B<B=B<A=A<A=C=C<B
A<C=C<B<B=B<A=A<A=C<B=C
A<C=C<B<B=B<A=A<A=C<B<C
A<C=C<B<B=B<A=A<A=C<C<B
A<C=C<B<B=B<A=A<A<B=C=C
A<C=C<B<B=B<A=A<A<B=C<C
A<C=C<B<B=B<A=A<A<C=C<B
A<C=C<B<B=B<A=A<A<C<B=C
A<C=C<B<B=B<A=A<A<C<B<C
A<C=C<B<B=B<A=A<A<C<C<B
A<C=C<B<B=B<A=A<B=C<A=C
A<C=C<B<B=B<A=A<B=C<A<C
A<C=C<B<B=B<A=A<C<A=B=C
A<C=C<B<B=B<A=A<C<A=B<C
A<C=C<B<B=B<A=A<C<A=C<B
A<C=C<B<B=B<A=A<C<A<B=C
A<C=C<B<B=B<A=A<C<A<B<C
A<C=C<B<B=B<A=A<C<A<C<B
A<C=C<B<B=B<A=A<C<B<A=C
A<C=C<B<B=B<A=A<C<B<A<C
A<C=C<B<B=B<A<A=A=B=C<C
A<C=C<B<B=B<A<A=A=C<B=C
A<C=C<B<B=B<A<A=A=C<B<C
A<C=C<B<B=B<A<A=A=C<C<B
A<C=C<B<B=B<A<A=A<B=C=C
A<C=C<B<B=B<A<A=A<B=C<C
A<C=C<B<B=B<A<A=A<C=C<B
A<C=C<B<B=B<A<A=A<C<B=C
A<C=C<B<B=B<A<A=A<C<B<C
A<C=C<B<B=B<A<A=A<C<C<B
A<C=C<B<B=B<A<A=B=C<A<C
A<C=C<B<B=B<A<A=C<A=B<C
A<C=C<B<B=B<A<A=C<A<B=C
A<C=C<B<B=B<A<A=C<A<B<C
A<C=C<B<B=B<A<A=C<A<C<B
A<C=C<B<B=B<A<A=C<B<A<C
A<C=C<B<B=B<A<A<A=B=C=C
A<C=C<B<B=B<A<A<A=B=C<C
A<C=C<B<B=B<A<A<A=C=C<B
A<C=C<B<B=B<A<A<A=C<B=C
A<C=C<B<B=B<A<A<A=C<B<C
A<C=C<B<B=B<A<A<A=C<C<B
A<C=C<B<B=B<A<A<A<B=C=C
A<C=C<B<B=B<A<A<A<B=C<C
A<C=C<B<B=B<A<A<A<C=C<B
A<C=C<B<B=B<A<A<A<C<B=C
A<C=C<B<B=B<A<A<A<C<B<C
A<C=C<B<B=B<A<A<A<C<C<B
A<C=C<B<B=B<A<A<B=C<A=C
A<C=C<B<B=B<A<A<B=C<A<C
A<C=C<B<B=B<A<A<C<A=B=C
A<C=C<B<B=B<A<A<C<A=B<C
A<C=C<B<B=B<A<A<C<A=C<B
A<C=C<B<B=B<A<A<C<A<B=C
A<C=C<B<B=B<A<A<C<A<B<C
A<C=C<B<B=B<A<A<C<A<C<B
A<C=C<B<B=B<A<A<C<B<A=C
A<C=C<B<B=B<A<A<C<B<A<C
A<C=C<B<B<A=A=A=B=B=C<C
A<C=C<B<B<A=A=B<A=B=C=C
A<C=C<B<B<A=A=B<A=B=C<C
A<C=C<B<B<A=A=B<B=C<A=C
A<C=C<B<B<A=A=B<B=C<A<C
A<C=C<B<B<A=A=B<C<A=B=C
A<C=C<B<B<A=A=B<C<A=B<C
A<C=C<B<B<A=A=B<C<B<A=C
A<C=C<B<B<A=A=B<C<B<A<C
A<C=C<B<B<A=B<A=A=B=C<C
A<C=C<B<B<A=B<A=A=C<B=C
A<C=C<B<B<A=B<A=A=C<B<C
A<C=C<B<B<A=B<A=A=C<C<B
A<C=C<B<B<A=B<A=A<B=C=C
A<C=C<B<B<A=B<A=A<B=C<C
A<C=C<B<B<A=B<A=A<C=C<B
A<C=C<B<B<A=B<A=A<C<B=C
A<C=C<B<B<A=B<A=A<C<B<C
A<C=C<B<B<A=B<A=A<C<C<B
A<C=C<B<B<A=B<A=B=C<A<C
A<C=C<B<B<A=B<A=C<A=B<C
A<C=C<B<B<A=B<A=C<A<B=C
A<C=C<B<B<A=B<A=C<A<B<C
A<C=C<B<B<A=B<A=C<A<C<B
A<C=C<B<B<A=B<A=C<B<A<C
A<C=C<B<B<A=B<A<A=B=C=C
A<C=C<B<B<A=B<A<A=B=C<C
A<C=C<B<B<A=B<A<A=C=C<B
A<C=C<B<B<A=B<A<A=C<B=C
A<C=C<B<B<A=B<A<A=C<B<C
A<C=C<B<B<A=B<A<A=C<C<B
A<C=C<B<B<A=B<A<A<B=C=C
A<C=C<B<B<A=B<A<A<B=C<C
A<C=C<B<B<A=B<A<A<C=C<B
A<C=C<B<B<A=B<A<A<C<B=C
A<C=C<B<B<A=B<A<A<C<B<C
A<C=C<B<B<A=B<A<A<C<C<B
A<C=C<B<B<A=B<A<B=C<A=C
A<C=C<B<B<A=B<A<B=C<A<C
A<C=C<B<B<A=B<A<C<A=B=C
A<C=C<B<B<A=B<A<C<A=B<C
A<C=C<B<B<A=B<A<C<A=C<B
A<C=C<B<B<A=B<A<C<A<B=C
A<C=C<B<B<A=B<A<C<A<B<C
A<C=C<B<B<A=B<A<C<A<C<B
A<C=C<B<B<A=B<A<C<B<A=C
A<C=C<B<B<A=B<A<C<B<A<C
A<C=C<B<B<A<A=B=B=C<A<C
A<C=C<B<B<A<A=B=C<B<A<C
A<C=C<B<B<A<A=B<B=C<A=C
A<C=C<B<B<A<A=B<B=C<A<C
A<C=C<B<B<A<A=B<C<B<A=C
A<C=C<B<B<A<A=B<C<B<A<C
A<C=C<B<B<A<B<A=A=B=C<C
A<C=C<B<B<A<B<A=B=C<A<C
A<C=C<B<B<A<B<A=C<A=B<C
A<C=C<B<B<A<B<A=C<B<A<C
A<C=C<B<B<A<B<A<A=B=C=C
A<C=C<B<B<A<B<A<A=B=C<C
A<C=C<B<B<A<B<A<B=C<A=C
A<C=C<B<B<A<B<A<B=C<A<C
A<C=C<B<B<A<B<A<C<A=B=C
A<C=C<B<B<A<B<A<C<A=B<C
A<C=C<B<B<A<B<A<C<B<A=C
A<C=C<B<B<A<B<A<C<B<A<C
A<C=C<B<B<B<A=A=A=B=C<C
A<C=C<B<B<B<A=A=A=C<B=C
A<C=C<B<B<B<A=A=A=C<B<C
A<C=C<B<B<B<A=A=A=C<C<B
A<C=C<B<B<B<A=A=A<B=C=C
A<C=C<B<B<B<A=A=A<B=C<C
A<C=C<B<B<B<A=A=A<C=C<B
A<C=C<B<B<B<A=A=A<C<B=C
A<C=C<B<B<B<A=A=A<C<B<C
A<C=C<B<B<B<A=A=A<C<C<B
A<C=C<B<B<B<A=A<A=B=C=C
A<C=C<B<B<B<A=A<A=B=C<C
A<C=C<B<B<B<A=A<A=C=C<B
A<C=C<B<B<B<A=A<A=C<B=C
A<C=C<B<B<B<A=A<A=C<B<C
A<C=C<B<B<B<A=A<A=C<C<B
A<C=C<B<B<B<A=A<A<B=C=C
A<C=C<B<B<B<A=A<A<B=C<C
A<C=C<B<B<B<A=A<A<C=C<B
A<C=C<B<B<B<A=A<A<C<B=C
A<C=C<B<B<B<A=A<A<C<B<C
A<C=C<B<B<B<A=A<A<C<C<B
A<C=C<B<B<B<A=A<B=C<A=C
A<C=C<B<B<B<A=A<B=C<A<C
A<C=C<B<B<B<A=A<C<A=B=C
A<C=C<B<B<B<A=A<C<A=B<C
A<C=C<B<B<B<A=A<C<A=C<B
A<C=C<B<B<B<A=A<C<A<B=C
A<C=C<B<B<B<A=A<C<A<B<C
A<C=C<B<B<B<A=A<C<A<C<B
A<C=C<B<B<B<A=A<C<B<A=C
A<C=C<B<B<B<A=A<C<B<A<C
A<C=C<B<B<B<A<A=A=B=C<C
A<C=C<B<B<B<A<A=A=C<B=C
A<C=C<B<B<B<A<A=A=C<B<C
A<C=C<B<B<B<A<A=A=C<C<B
A<C=C<B<B<B<A<A=A<B=C=C
A<C=C<B<B<B<A<A=A<B=C<C
A<C=C<B<B<B<A<A=A<C=C<B
A<C=C<B<B<B<A<A=A<C<B=C
A<C=C<B<B<B<A<A=A<C<B<C
A<C=C<B<B<B<A<A=A<C<C<B
A<C=C<B<B<B<A<A=B=C<A<C
A<C=C<B<B<B<A<A=C<A=B<C
A<C=C<B<B<B<A<A=C<A<B=C
A<C=C<B<B<B<A<A=C<A<B<C
A<C=C<B<B<B<A<A=C<A<C<B
A<C=C<B<B<B<A<A=C<B<A<C
A<C=C<B<B<B<A<A<A=B=C=C
A<C=C<B<B<B<A<A<A=B=C<C
A<C=C<B<B<B<A<A<A=C=C<B
A<C=C<B<B<B<A<A<A=C<B=C
A<C=C<B<B<B<A<A<A=C<B<C
A<C=C<B<B<B<A<A<A=C<C<B
A<C=C<B<B<B<A<A<A<B=C=C
A<C=C<B<B<B<A<A<A<B=C<C
A<C=C<B<B<B<A<A<A<C=C<B
A<C=C<B<B<B<A<A<A<C<B=C
A<C=C<B<B<B<A<A<A<C<B<C
A<C=C<B<B<B<A<A<A<C<C<B
A<C=C<B<B<B<A<A<B=C<A=C
A<C=C<B<B<B<A<A<B=C<A<C
A<C=C<B<B<B<A<A<C<A=B=C
A<C=C<B<B<B<A<A<C<A=B<C
A<C=C<B<B<B<A<A<C<A=C<B
A<C=C<B<B<B<A<A<C<A<B=C
A<C=C<B<B<B<A<A<C<A<B<C
A<C=C<B<B<B<A<A<C<A<C<B
A<C=C<B<B<B<A<A<C<B<A=C
A<C=C<B<B<B<A<A<C<B<A<C
A<C<A=B=B=B=C<A<C=C<B<A
A<C<A=B=B=B=C<A<C<C<B<A
A<C<A=B=B=C<B=C<A=B<A<C
A<C<A=B=B=C<B=C<B<A=A<C
A<C<A=B=B=C<B=C<B<A<A<C
A<C<A=B=B=C<C<B=B<A=A<C
A<C<A=B=B=C<C<B=B<A<A<C
A<C<A=B=B=C<C<B<A=B<A<C
A<C<A=B=B=C<C<B<B<A=A<C
A<C<A=B=B=C<C<B<B<A<A<C
A<C<A=B=C<B=B=B=C<A=A<C
A<C<A=B=C<B=B=B=C<A<A<C
A<C<A=B=C<B=B=C<B<A=A<C
A<C<A=B=C<B=B=C<B<A<A<C
A<C<A=B=C<B=B<C<B<A=A<C
A<C<A=B=C<B=B<C<B<A<A<C
A<C<A=B=C<B=C<B=B<A=A<C
A<C<A=B=C<B=C<B=B<A<A<C
A<C<A=B=C<B=C<B<B<A=A<C
A<C<A=B=C<B=C<B<B<A<A<C
A<C<A=B=C<B<B=B=C<A=A<C
A<C<A=B=C<B<B=B=C<A<A<C
A<C<A=B=C<B<B=C<B<A=A<C
A<C<A=B=C<B<B=C<B<A<A<C
A<C<A=B=C<B<B<C<B<A=A<C
A<C<A=B=C<B<B<C<B<A<A<C
A<C<A=B=C<B<C<B=B<A=A<C
A<C<A=B=C<B<C<B=B<A<A<C
A<C<A=B=C<B<C<B<B<A=A<C
A<C<A=B=C<B<C<B<B<A<A<C
A<C<A=B=C<C<B=B=B<A=A<C
A<C<A=B=C<C<B=B=B<A<A<C
A<C<A=B=C<C<B=B<B<A=A<C
A<C<A=B=C<C<B=B<B<A<A<C
A<C<A=B=C<C<B<B=B<A=A<C
A<C<A=B=C<C<B<B=B<A<A<C
A<C<A=B=C<C<B<B<B<A=A<C
A<C<A=B=C<C<B<B<B<A<A<C
A<C<A=B<B=C=C<B=B<A=A<C
A<C<A=B<B=C=C<B=B<A<A=C
A<C<A=B<B=C=C<B=B<A<A<C
A<C<A=B<B=C=C<B<B<A=A<C
A<C<A=B<B=C=C<B<B<A<A=C
A<C<A=B<B=C=C<B<B<A<A<C
A<C<A=B<B=C<C<B=B<A=A<C
A<C<A=B<B=C<C<B=B<A<A=C
A<C<A=B<B=C<C<B=B<A<A<C
A<C<A=B<B=C<C<B<B<A=A<C
A<C<A=B<B=C<C<B<B<A<A=C
A<C<A=B<B=C<C<B<B<A<A<C
A<C<A=B<C=C<B=B=B<A=A<C
A<C<A=B<C=C<B=B=B<A<A=C
A<C<A=B<C=C<B=B=B<A<A<C
A<C<A=B<C=C<B=B<B<A=A<C
A<C<A=B<C=C<B=B<B<A<A=C
A<C<A=B<C=C<B=B<B<A<A<C
A<C<A=B<C=C<B<B=B<A=A<C
A<C<A=B<C=C<B<B=B<A<A=C
A<C<A=B<C=C<B<B=B<A<A<C
A<C<A=B<C=C<B<B<B<A=A<C
A<C<A=B<C=C<B<B<B<A<A=C
A<C<A=B<C=C<B<B<B<A<A<C
A<C<A=B<C<B=B=B=C<A=A<C
A<C<A=B<C<B=B=B=C<A<A=C
A<C<A=B<C<B=B=B=C<A<A<C
A<C<A=B<C<B=B=C<B<A=A<C
A<C<A=B<C<B=B=C<B<A<A=C
A<C<A=B<C<B=B=C<B<A<A<C
A<C<A=B<C<B=C<B=B<A=A<C
A<C<A=B<C<B=C<B=B<A<A=C
A<C<A=B<C<B=C<B=B<A<A<C
A<C<A=B<C<B=C<B<B<A=A<C
A<C<A=B<C<B=C<B<B<A<A=C
A<C<A=B<C<B=C<B<B<A<A<C
A<C<A=B<C<B<B=C<B<A=A<C
A<C<A=B<C<B<B=C<B<A<A=C
A<C<A=B<C<B<B=C<B<A<A<C
A<C<A=B<C<B<C<B=B<A=A<C
A<C<A=B<C<B<C<B=B<A<A=C
A<C<A=B<C<B<C<B=B<A<A<C
A<C<A=B<C<B<C<B<B<A=A<C
A<C<A=B<C<B<C<B<B<A<A=C
A<C<A=B<C<B<C<B<B<A<A<C
A<C<A=B<C<C<B=B=B<A=A<C
A<C<A=B<C<C<B=B=B<A<A=C
A<C<A=B<C<C<B=B=B<A<A<C
A<C<A=B<C<C<B=B<B<A=A<C
A<C<A=B<C<C<B=B<B<A<A=C
A<C<A=B<C<C<B=B<B<A<A<C
A<C<A=B<C<C<B<B=B<A=A<C
A<C<A=B<C<C<B<B=B<A<A=C
A<C<A=B<C<C<B<B=B<A<A<C
A<C<A=B<C<C<B<B<B<A=A<C
A<C<A=B<C<C<B<B<B<A<A=C
A<C<A=B<C<C<B<B<B<A<A<C
A<C<B=B=B=C<A=A=A=C<C<B
A<C<B=B=B=C<A=A=A<C=C<B
A<C<B=B=B=C<A=A=A<C<C<B
A<C<B=B=B=C<A=A<A=C=C<B
A<C<B=B=B=C<A=A<A=C<C<B
A<C<B=B=B=C<A=A<A<C=C<B
A<C<B=B=B=C<A=A<A<C<C<B
A<C<B=B=B=C<A=A<C<A=C<B
A<C<B=B=B=C<A=A<C<A<C<B
A<C<B=B=B=C<A<A=A=C<C<B
A<C<B=B=B=C<A<A=A<C=C<B
A<C<B=B=B=C<A<A=A<C<C<B
A<C<B=B=B=C<A<A=C<A<C<B
A<C<B=B=B=C<A<A<A=C=C<B
A<C<B=B=B=C<A<A<A=C<C<B
A<C<B=B=B=C<A<A<A<C=C<B
A<C<B=B=B=C<A<A<A<C<C<B
A<C<B=B=B=C<A<A<C<A=C<B
A<C<B=B=B=C<A<A<C<A<C<B
A<C<B=B=C<A=A=B<C<A=B=C
A<C<B=B=C<A=B<A=A=C<B=C
A<C<B=B=C<A=B<A=A=C<C<B
A<C<B=B=C<A=B<A=A<C=C<B
A<C<B=B=C<A=B<A=A<C<B=C
A<C<B=B=C<A=B<A=A<C<C<B
A<C<B=B=C<A=B<A=C<A<B=C
A<C<B=B=C<A=B<A=C<A<C<B
A<C<B=B=C<A=B<A<A=C=C<B
A<C<B=B=C<A=B<A<A=C<B=C
A<C<B=B=C<A=B<A<A=C<C<B
A<C<B=B=C<A=B<A<A<C=C<B
A<C<B=B=C<A=B<A<A<C<B=C
A<C<B=B=C<A=B<A<A<C<C<B
A<C<B=B=C<A=B<A<C<A=B=C
A<C<B=B=C<A=B<A<C<A=C<B
A<C<B=B=C<A=B<A<C<A<B=C
A<C<B=B=C<A=B<A<C<A<C<B
A<C<B=B=C<A<A=B=C<B<A<C
A<C<B=B=C<A<B<A<C<A=B=C
A<C<B=B=C<B<A=A=A=C<B=C
A<C<B=B=C<B<A=A=A=C<C<B
A<C<B=B=C<B<A=A=A<C=C<B
A<C<B=B=C<B<A=A=A<C<B=C
A<C<B=B=C<B<A=A=A<C<C<B
A<C<B=B=C<B<A=A<A=C=C<B
A<C<B=B=C<B<A=A<A=C<B=C
A<C<B=B=C<B<A=A<A=C<C<B
A<C<B=B=C<B<A=A<A<C=C<B
A<C<B=B=C<B<A=A<A<C<B=C
A<C<B=B=C<B<A=A<A<C<C<B
A<C<B=B=C<B<A=A<C<A=B=C
A<C<B=B=C<B<A=A<C<A=C<B
A<C<B=B=C<B<A=A<C<A<B=C
A<C<B=B=C<B<A=A<C<A<C<B
A<C<B=B=C<B<A<A=A=C<B=C
A<C<B=B=C<B<A<A=A=C<C<B
A<C<B=B=C<B<A<A=A<C=C<B
A<C<B=B=C<B<A<A=A<C<B=C
A<C<B=B=C<B<A<A=A<C<C<B
A<C<B=B=C<B<A<A=C<A<B=C
A<C<B=B=C<B<A<A=C<A<C<B
A<C<B=B=C<B<A<A<A=C=C<B
A<C<B=B=C<B<A<A<A=C<B=C
A<C<B=B=C<B<A<A<A=C<C<B
A<C<B=B=C<B<A<A<A<C=C<B
A<C<B=B=C<B<A<A<A<C<B=C
A<C<B=B=C<B<A<A<A<C<C<B
A<C<B=B=C<B<A<A<C<A=B=C
A<C<B=B=C<B<A<A<C<A=C<B
A<C<B=B=C<B<A<A<C<A<B=C
A<C<B=B=C<B<A<A<C<A<C<B
A<C<B=B<A<A=B=C=C=C<B<A
A<C<B=B<A<C=C<B<A<A=B=C
A<C<B=B<A<C<A=B=C<C<B<A
A<C<B=B<A<C<C<B<A<A=B=C
A<C<B=C<A=B=B<A=C<A=B<C
A<C<B=C<A=B=B<A=C<B<A<C
A<C<B=C<A=B=B<A<A=B=C=C
A<C<B=C<A=B=B<A<C<A=B=C
A<C<B=C<A=B=B<A<C<A=B<C
A<C<B=C<A=B=B<A<C<B<A=C
A<C<B=C<A=B=B<A<C<B<A<C
A<C<B=C<A=B<A=B=B=C<A<C
A<C<B=C<A=B<B<A=C<B<A<C
A<C<B=C<A=B<B<A<C<B<A=C
A<C<B=C<A=B<B<A<C<B<A<C
A<C<B=C<B=B<A=A=A=C<B=C
A<C<B=C<B=B<A=A=A=C<B<C
A<C<B=C<B=B<A=A=A=C<C<B
A<C<B=C<B=B<A=A=A<B=C=C
A<C<B=C<B=B<A=A=A<C=C<B
A<C<B=C<B=B<A=A=A<C<B=C
A<C<B=C<B=B<A=A=A<C<B<C
A<C<B=C<B=B<A=A=A<C<C<B
A<C<B=C<B=B<A=A<A=B=C=C
A<C<B=C<B=B<A=A<A=C=C<B
A<C<B=C<B=B<A=A<A=C<B=C
A<C<B=C<B=B<A=A<A=C<B<C
A<C<B=C<B=B<A=A<A=C<C<B
A<C<B=C<B=B<A=A<A<B=C=C
A<C<B=C<B=B<A=A<A<C=C<B
A<C<B=C<B=B<A=A<A<C<B=C
A<C<B=C<B=B<A=A<A<C<B<C
A<C<B=C<B=B<A=A<A<C<C<B
A<C<B=C<B=B<A=A<C<A=B=C
A<C<B=C<B=B<A=A<C<A=B<C
A<C<B=C<B=B<A=A<C<A=C<B
A<C<B=C<B=B<A=A<C<A<B=C
A<C<B=C<B=B<A=A<C<A<B<C
A<C<B=C<B=B<A=A<C<A<C<B
A<C<B=C<B=B<A=A<C<B<A=C
A<C<B=C<B=B<A=A<C<B<A<C
A<C<B=C<B=B<A<A=A=C<B=C
A<C<B=C<B=B<A<A=A=C<B<C
A<C<B=C<B=B<A<A=A=C<C<B
A<C<B=C<B=B<A<A=A<B=C=C
A<C<B=C<B=B<A<A=A<C=C<B
A<C<B=C<B=B<A<A=A<C<B=C
A<C<B=C<B=B<A<A=A<C<B<C
A<C<B=C<B=B<A<A=A<C<C<B
A<C<B=C<B=B<A<A=C<A=B<C
A<C<B=C<B=B<A<A=C<A<B=C
A<C<B=C<B=B<A<A=C<A<B<C
A<C<B=C<B=B<A<A=C<A<C<B
A<C<B=C<B=B<A<A=C<B<A<C
A<C<B=C<B=B<A<A<A=B=C=C
A<C<B=C<B=B<A<A<A=C=C<B
A<C<B=C<B=B<A<A<A=C<B=C
A<C<B=C<B=B<A<A<A=C<B<C
A<C<B=C<B=B<A<A<A=C<C<B
A<C<B=C<B=B<A<A<A<B=C=C
A<C<B=C<B=B<A<A<A<C=C<B
A<C<B=C<B=B<A<A<A<C<B=C
A<C<B=C<B=B<A<A<A<C<B<C
A<C<B=C<B=B<A<A<A<C<C<B
A<C<B=C<B=B<A<A<C<A=B=C
A<C<B=C<B=B<A<A<C<A=B<C
A<C<B=C<B=B<A<A<C<A=C<B
A<C<B=C<B=B<A<A<C<A<B=C
A<C<B=C<B=B<A<A<C<A<B<C
A<C<B=C<B=B<A<A<C<A<C<B
A<C<B=C<B=B<A<A<C<B<A=C
A<C<B=C<B=B<A<A<C<B<A<C
A<C<B=C<B<A=A=A=B=B=C<C
A<C<B=C<B<A=A=B<A=B=C=C
A<C<B=C<B<A=A=B<C<A=B=C
A<C<B=C<B<A=A=B<C<A=B<C
A<C<B=C<B<A=A=B<C<B<A=C
A<C<B=C<B<A=A=B<C<B<A<C
A<C<B=C<B<A=B<A=A=C<B=C
A<C<B=C<B<A=B<A=A=C<B<C
A<C<B=C<B<A=B<A=A=C<C<B
A<C<B=C<B<A=B<A=A<B=C=C
A<C<B=C<B<A=B<A=A<C=C<B
A<C<B=C<B<A=B<A=A<C<B=C
A<C<B=C<B<A=B<A=A<C<B<C
A<C<B=C<B<A=B<A=A<C<C<B
A<C<B=C<B<A=B<A=C<A=B<C
A<C<B=C<B<A=B<A=C<A<B=C
A<C<B=C<B<A=B<A=C<A<B<C
A<C<B=C<B<A=B<A=C<A<C<B
A<C<B=C<B<A=B<A=C<B<A<C
A<C<B=C<B<A=B<A<A=B=C=C
A<C<B=C<B<A=B<A<A=C=C<B
A<C<B=C<B<A=B<A<A=C<B=C
A<C<B=C<B<A=B<A<A=C<B<C
A<C<B=C<B<A=B<A<A=C<C<B
A<C<B=C<B<A=B<A<A<B=C=C
A<C<B=C<B<A=B<A<A<C=C<B
A<C<B=C<B<A=B<A<A<C<B=C
A<C<B=C<B<A=B<A<A<C<B<C
A<C<B=C<B<A=B<A<A<C<C<B
A<C<B=C<B<A=B<A<C<A=B=C
A<C<B=C<B<A=B<A<C<A=B<C
A<C<B=C<B<A=B<A<C<A=C<B
A<C<B=C<B<A=B<A<C<A<B=C
A<C<B=C<B<A=B<A<C<A<B<C
A<C<B=C<B<A=B<A<C<A<C<B
A<C<B=C<B<A=B<A<C<B<A=C
A<C<B=C<B<A=B<A<C<B<A<C
A<C<B=C<B<A<A=B=B=C<A<C
A<C<B=C<B<A<A=B=C<B<A<C
A<C<B=C<B<A<A=B<C<B<A=C
A<C<B=C<B<A<A=B<C<B<A<C
A<C<B=C<B<A<B<A=C<A=B<C
A<C<B=C<B<A<B<A=C<B<A<C
A<C<B=C<B<A<B<A<A=B=C=C
A<C<B=C<B<A<B<A<C<A=B=C
A<C<B=C<B<A<B<A<C<A=B<C
A<C<B=C<B<A<B<A<C<B<A=C
A<C<B=C<B<A<B<A<C<B<A<C
A<C<B=C<B<B<A=A=A=C<B=C
A<C<B=C<B<B<A=A=A=C<B<C
A<C<B=C<B<B<A=A=A=C<C<B
A<C<B=C<B<B<A=A=A<B=C=C
A<C<B=C<B<B<A=A=A<C=C<B
A<C<B=C<B<B<A=A=A<C<B=C
A<C<B=C<B<B<A=A=A<C<B<C
A<C<B=C<B<B<A=A=A<C<C<B
A<C<B=C<B<B<A=A<A=B=C=C
A<C<B=C<B<B<A=A<A=C=C<B
A<C<B=C<B<B<A=A<A=C<B=C
A<C<B=C<B<B<A=A<A=C<B<C
A<C<B=C<B<B<A=A<A=C<C<B
A<C<B=C<B<B<A=A<A<B=C=C
A<C<B=C<B<B<A=A<A<C=C<B
A<C<B=C<B<B<A=A<A<C<B=C
A<C<B=C<B<B<A=A<A<C<B<C
A<C<B=C<B<B<A=A<A<C<C<B
A<C<B=C<B<B<A=A<C<A=B=C
A<C<B=C<B<B<A=A<C<A=B<C
A<C<B=C<B<B<A=A<C<A=C<B
A<C<B=C<B<B<A=A<C<A<B=C
A<C<B=C<B<B<A=A<C<A<B<C
A<C<B=C<B<B<A=A<C<A<C<B
A<C<B=C<B<B<A=A<C<B<A=C
A<C<B=C<B<B<A=A<C<B<A<C
A<C<B=C<B<B<A<A=A=C<B=C
A<C<B=C<B<B<A<A=A=C<B<C
A<C<B=C<B<B<A<A=A=C<C<B
A<C<B=C<B<B<A<A=A<B=C=C
A<C<B=C<B<B<A<A=A<C=C<B
A<C<B=C<B<B<A<A=A<C<B=C
A<C<B=C<B<B<A<A=A<C<B<C
A<C<B=C<B<B<A<A=A<C<C<B
A<C<B=C<B<B<A<A=C<A=B<C
A<C<B=C<B<B<A<A=C<A<B=C
A<C<B=C<B<B<A<A=C<A<B<C
A<C<B=C<B<B<A<A=C<A<C<B
A<C<B=C<B<B<A<A=C<B<A<C
A<C<B=C<B<B<A<A<A=B=C=C
A<C<B=C<B<B<A<A<A=C=C<B
A<C<B=C<B<B<A<A<A=C<B=C
A<C<B=C<B<B<A<A<A=C<B<C
A<C<B=C<B<B<A<A<A=C<C<B
A<C<B=C<B<B<A<A<A<B=C=C
A<C<B=C<B<B<A<A<A<C=C<B
A<C<B=C<B<B<A<A<A<C<B=C
A<C<B=C<B<B<A<A<A<C<B<C
A<C<B=C<B<B<A<A<A<C<C<B
A<C<B=C<B<B<A<A<C<A=B=C
A<C<B=C<B<B<A<A<C<A=B<C
A<C<B=C<B<B<A<A<C<A=C<B
A<C<B=C<B<B<A<A<C<A<B=C
A<C<B=C<B<B<A<A<C<A<B<C
A<C<B=C<B<B<A<A<C<A<C<B
A<C<B=C<B<B<A<A<C<B<A=C
A<C<B=C<B<B<A<A<C<B<A<C
A<C<B<A=B=C<B<A<C=C<B<A
A<C<B<A=B=C<B<A<C<C<B<A
A<C<B<A=B=C<C<A=B=B<A<C
A<C<B<A=B=C<C<B=B<A=A<C
A<C<B<A=B=C<C<B=B<A<A<C
A<C<B<A=B=C<C<B<A=A=B<C
A<C<B<A=B=C<C<B<A=B<A<C
A<C<B<A=B=C<C<B<A<B<A<C
A<C<B<A=B=C<C<B<B<A=A<C
A<C<B<A=B=C<C<B<B<A<A<C
A<C<B<A=C<B=B=B=C<A=A<C
A<C<B<A=C<B=B=B=C<A<A<C
A<C<B<A=C<B=B=C<A=B<A<C
A<C<B<A=C<B=B=C<B<A=A<C
A<C<B<A=C<B=B=C<B<A<A<C
A<C<B<A=C<B=C<B=B<A=A<C
A<C<B<A=C<B=C<B=B<A<A<C
A<C<B<A=C<B=C<B<A=B<A<C
A<C<B<A=C<B=C<B<B<A=A<C
A<C<B<A=C<B=C<B<B<A<A<C
A<C<B<A=C<B<B=C<A=B<A<C
A<C<B<A=C<B<B=C<B<A=A<C
A<C<B<A=C<B<B=C<B<A<A<C
A<C<B<A=C<B<C<B=B<A=A<C
A<C<B<A=C<B<C<B=B<A<A<C
A<C<B<A=C<B<C<B<A=B<A<C
A<C<B<A=C<B<C<B<B<A=A<C
A<C<B<A=C<B<C<B<B<A<A<C
A<C<B<A=C<C<B=B=B<A=A<C
A<C<B<A=C<C<B=B=B<A<A<C
A<C<B<A=C<C<B=B<A=B<A<C
A<C<B<A=C<C<B=B<B<A=A<C
A<C<B<A=C<C<B=B<B<A<A<C
A<C<B<A=C<C<B<B=B<A=A<C
A<C<B<A=C<C<B<B=B<A<A<C
A<C<B<A=C<C<B<B<A=B<A<C
A<C<B<A=C<C<B<B<B<A=A<C
A<C<B<A=C<C<B<B<B<A<A<C
A<C<B<A<B=C=C<B=B<A=A<C
A<C<B<A<B=C=C<B=B<A<A=C
A<C<B<A<B=C=C<B=B<A<A<C
A<C<B<A<B=C=C<B<A=B<A=C
A<C<B<A<B=C=C<B<A=B<A<C
A<C<B<A<B=C=C<B<B<A=A<C
A<C<B<A<B=C=C<B<B<A<A=C
A<C<B<A<B=C=C<B<B<A<A<C
A<C<B<A<B=C<C<B=B<A=A<C
A<C<B<A<B=C<C<B=B<A<A=C
A<C<B<A<B=C<C<B=B<A<A<C
A<C<B<A<B=C<C<B<A=B<A=C
A<C<B<A<B=C<C<B<A=B<A<C
A<C<B<A<B=C<C<B<B<A=A<C
A<C<B<A<B=C<C<B<B<A<A=C
A<C<B<A<B=C<C<B<B<A<A<C
A<C<B<A<C=C<B=B=B<A=A<C
A<C<B<A<C=C<B=B=B<A<A=C
A<C<B<A<C=C<B=B=B<A<A<C
A<C<B<A<C=C<B=B<A=B<A=C
A<C<B<A<C=C<B=B<A=B<A<C
A<C<B<A<C=C<B=B<B<A=A<C
A<C<B<A<C=C<B=B<B<A<A=C
A<C<B<A<C=C<B=B<B<A<A<C
A<C<B<A<C=C<B<B=B<A=A<C
A<C<B<A<C=C<B<B=B<A<A=C
A<C<B<A<C=C<B<B=B<A<A<C
A<C<B<A<C=C<B<B<A=B<A=C
A<C<B<A<C=C<B<B<A=B<A<C
A<C<B<A<C=C<B<B<B<A=A<C
A<C<B<A<C=C<B<B<B<A<A=C
A<C<B<A<C=C<B<B<B<A<A<C
A<C<B<A<C<B=B=B=C<A=A<C
A<C<B<A<C<B=B=B=C<A<A=C
A<C<B<A<C<B=B=B=C<A<A<C
A<C<B<A<C<B=B=C<A=B<A=C
A<C<B<A<C<B=B=C<A=B<A<C
A<C<B<A<C<B=B=C<B<A=A<C
A<C<B<A<C<B=B=C<B<A<A=C
A<C<B<A<C<B=B=C<B<A<A<C
A<C<B<A<C<B=C<B=B<A=A<C
A<C<B<A<C<B=C<B=B<A<A=C
A<C<B<A<C<B=C<B=B<A<A<C
A<C<B<A<C<B=C<B<A=B<A=C
A<C<B<A<C<B=C<B<A=B<A<C
A<C<B<A<C<B=C<B<B<A=A<C
A<C<B<A<C<B=C<B<B<A<A=C
A<C<B<A<C<B=C<B<B<A<A<C
A<C<B<A<C<B<B=C<A=B<A=C
A<C<B<A<C<B<B=C<A=B<A<C
A<C<B<A<C<B<B=C<B<A=A<C
A<C<B<A<C<B<B=C<B<A<A=C
A<C<B<A<C<B<B=C<B<A<A<C
A<C<B<A<C<B<C<B=B<A=A<C
A<C<B<A<C<B<C<B=B<A<A=C
A<C<B<A<C<B<C<B=B<A<A<C
A<C<B<A<C<B<C<B<A=B<A=C
A<C<B<A<C<B<C<B<A=B<A<C
A<C<B<A<C<B<C<B<B<A=A<C
A<C<B<A<C<B<C<B<B<A<A=C
A<C<B<A<C<B<C<B<B<A<A<C
A<C<B<A<C<C<B=B=B<A=A<C
A<C<B<A<C<C<B=B=B<A<A=C
A<C<B<A<C<C<B=B=B<A<A<C
A<C<B<A<C<C<B=B<A=B<A=C
A<C<B<A<C<C<B=B<A=B<A<C
A<C<B<A<C<C<B=B<B<A=A<C
A<C<B<A<C<C<B=B<B<A<A=C
A<C<B<A<C<C<B=B<B<A<A<C
A<C<B<A<C<C<B<B=B<A=A<C
A<C<B<A<C<C<B<B=B<A<A=C
A<C<B<A<C<C<B<B=B<A<A<C
A<C<B<A<C<C<B<B<A=B<A=C
A<C<B<A<C<C<B<B<A=B<A<C
A<C<B<A<C<C<B<B<B<A=A<C
A<C<B<A<C<C<B<B<B<A<A=C
A<C<B<A<C<C<B<B<B<A<A<C
A<C<B<B=C<A=B<A=A=C<C<B
A<C<B<B=C<A=B<A=A<C=C<B
A<C<B<B=C<A=B<A=A<C<C<B
A<C<B<B=C<A=B<A=C<A<C<B
A<C<B<B=C<A=B<A<A=C=C<B
A<C<B<B=C<A=B<A<A=C<C<B
A<C<B<B=C<A=B<A<A<C=C<B
A<C<B<B=C<A=B<A<A<C<C<B
A<C<B<B=C<A=B<A<C<A=C<B
A<C<B<B=C<A=B<A<C<A<C<B
A<C<B<B=C<B<A=A=A=C<C<B
A<C<B<B=C<B<A=A=A<C=C<B
A<C<B<B=C<B<A=A=A<C<C<B
A<C<B<B=C<B<A=A<A=C=C<B
A<C<B<B=C<B<A=A<A=C<C<B
A<C<B<B=C<B<A=A<A<C=C<B
A<C<B<B=C<B<A=A<A<C<C<B
A<C<B<B=C<B<A=A<C<A=C<B
A<C<B<B=C<B<A=A<C<A<C<B
A<C<B<B=C<B<A<A=A=C<C<B
A<C<B<B=C<B<A<A=A<C=C<B
A<C<B<B=C<B<A<A=A<C<C<B
A<C<B<B=C<B<A<A=C<A<C<B
A<C<B<B=C<B<A<A<A=C=C<B
A<C<B<B=C<B<A<A<A=C<C<B
A<C<B<B=C<B<A<A<A<C=C<B
A<C<B<B=C<B<A<A<A<C<C<B
A<C<B<B=C<B<A<A<C<A=C<B
A<C<B<B=C<B<A<A<C<A<C<B
A<C<B<B<A<A=B=C=C=C<B<A
A<C<B<B<A<C=C<B<A<A=B=C
A<C<B<B<A<C<A=B=C<C<B<A
A<C<B<B<A<C<C<B<A<A=B=C
A<C<B<C<A=B=B<A<C<A=B=C
A<C<B<C<B=B<A=A=A=C<B=C
A<C<B<C<B=B<A=A=A=C<C<B
A<C<B<C<B=B<A=A=A<C=C<B
A<C<B<C<B=B<A=A=A<C<B=C
A<C<B<C<B=B<A=A=A<C<C<B
A<C<B<C<B=B<A=A<A=C=C<B
A<C<B<C<B=B<A=A<A=C<B=C
A<C<B<C<B=B<A=A<A=C<C<B
A<C<B<C<B=B<A=A<A<C=C<B
A<C<B<C<B=B<A=A<A<C<B=C
A<C<B<C<B=B<A=A<A<C<C<B
A<C<B<C<B=B<A=A<C<A=B=C
A<C<B<C<B=B<A=A<C<A=C<B
A<C<B<C<B=B<A=A<C<A<B=C
A<C<B<C<B=B<A=A<C<A<C<B
A<C<B<C<B=B<A<A=A=C<B=C
A<C<B<C<B=B<A<A=A=C<C<B
A<C<B<C<B=B<A<A=A<C=C<B
A<C<B<C<B=B<A<A=A<C<B=C
A<C<B<C<B=B<A<A=A<C<C<B
A<C<B<C<B=B<A<A=C<A<B=C
A<C<B<C<B=B<A<A=C<A<C<B
A<C<B<C<B=B<A<A<A=C=C<B
A<C<B<C<B=B<A<A<A=C<B=C
A<C<B<C<B=B<A<A<A=C<C<B
A<C<B<C<B=B<A<A<A<C=C<B
A<C<B<C<B=B<A<A<A<C<B=C
A<C<B<C<B=B<A<A<A<C<C<B
A<C<B<C<B=B<A<A<C<A=B=C
A<C<B<C<B=B<A<A<C<A=C<B
A<C<B<C<B=B<A<A<C<A<B=C
A<C<B<C<B=B<A<A<C<A<C<B
A<C<B<C<B<A=A=B<C<A=B=C
A<C<B<C<B<A=B<A=A=C<B=C
A<C<B<C<B<A=B<A=A=C<C<B
A<C<B<C<B<A=B<A=A<C=C<B
A<C<B<C<B<A=B<A=A<C<B=C
A<C<B<C<B<A=B<A=A<C<C<B
A<C<B<C<B<A=B<A=C<A<B=C
A<C<B<C<B<A=B<A=C<A<C<B
A<C<B<C<B<A=B<A<A=C=C<B
A<C<B<C<B<A=B<A<A=C<B=C
A<C<B<C<B<A=B<A<A=C<C<B
A<C<B<C<B<A=B<A<A<C=C<B
A<C<B<C<B<A=B<A<A<C<B=C
A<C<B<C<B<A=B<A<A<C<C<B
A<C<B<C<B<A=B<A<C<A=B=C
A<C<B<C<B<A=B<A<C<A=C<B
A<C<B<C<B<A=B<A<C<A<B=C
A<C<B<C<B<A=B<A<C<A<C<B
A<C<B<C<B<A<A=B=C<B<A<C
A<C<B<C<B<A<B<A<C<A=B=C
A<C<B<C<B<B<A=A=A=C<B=C
A<C<B<C<B<B<A=A=A=C<C<B
A<C<B<C<B<B<A=A=A<C=C<B
A<C<B<C<B<B<A=A=A<C<B=C
A<C<B<C<B<B<A=A=A<C<C<B
A<C<B<C<B<B<A=A<A=C=C<B
A<C<B<C<B<B<A=A<A=C<B=C
A<C<B<C<B<B<A=A<A=C<C<B
A<C<B<C<B<B<A=A<A<C=C<B
A<C<B<C<B<B<A=A<A<C<B=C
A<C<B<C<B<B<A=A<A<C<C<B
A<C<B<C<B<B<A=A<C<A=B=C
A<C<B<C<B<B<A=A<C<A=C<B
A<C<B<C<B<B<A=A<C<A<B=C
A<C<B<C<B<B<A=A<C<A<C<B
A<C<B<C<B<B<A<A=A=C<B=C
A<C<B<C<B<B<A<A=A=C<C<B
A<C<B<C<B<B<A<A=A<C=C<B
A<C<B<C<B<B<A<A=A<C<B=C
A<C<B<C<B<B<A<A=A<C<C<B
A<C<B<C<B<B<A<A=C<A<B=C
A<C<B<C<B<B<A<A=C<A<C<B
A<C<B<C<B<B<A<A<A=C=C<B
A<C<B<C<B<B<A<A<A=C<B=C
A<C<B<C<B<B<A<A<A=C<C<B
A<C<B<C<B<B<A<A<A<C=C<B
A<C<B<C<B<B<A<A<A<C<B=C
A<C<B<C<B<B<A<A<A<C<C<B
A<C<B<C<B<B<A<A<C<A=B=C
A<C<B<C<B<B<A<A<C<A=C<B
A<C<B<C<B<B<A<A<C<A<B=C
A<C<B<C<B<B<A<A<C<A<C<B
A<C<C<A=B=B=B<A=A=B=C<C
A<C<C<A=B=B=B<A=B=C<A<C
A<C<C<A=B=B=B<A=C<B<A<C
A<C<C<A=B=B=B<A<B=C<A=C
A<C<C<A=B=B=B<A<B=C<A<C
A<C<C<A=B=B=B<A<C<B<A=C
A<C<C<A=B=B=B<A<C<B<A<C
A<C<C<A=B=B<B<A=B=C<A<C
A<C<C<B=B=B<A=A=A=B=C<C
A<C<C<B=B=B<A=A=A=C<B=C
A<C<C<B=B=B<A=A=A=C<B<C
A<C<C<B=B=B<A=A=A=C<C<B
A<C<C<B=B=B<A=A=A<B=C=C
A<C<C<B=B=B<A=A=A<B=C<C
A<C<C<B=B=B<A=A=A<C=C<B
A<C<C<B=B=B<A=A=A<C<B=C
A<C<C<B=B=B<A=A=A<C<B<C
A<C<C<B=B=B<A=A=A<C<C<B
A<C<C<B=B=B<A=A<A=B=C=C
A<C<C<B=B=B<A=A<A=B=C<C
A<C<C<B=B=B<A=A<A=C=C<B
A<C<C<B=B=B<A=A<A=C<B=C
A<C<C<B=B=B<A=A<A=C<B<C
A<C<C<B=B=B<A=A<A=C<C<B
A<C<C<B=B=B<A=A<A<B=C=C
A<C<C<B=B=B<A=A<A<B=C<C
A<C<C<B=B=B<A=A<A<C=C<B
A<C<C<B=B=B<A=A<A<C<B=C
A<C<C<B=B=B<A=A<A<C<B<C
A<C<C<B=B=B<A=A<A<C<C<B
A<C<C<B=B=B<A=A<B=C<A=C
A<C<C<B=B=B<A=A<B=C<A<C
A<C<C<B=B=B<A=A<C<A=B=C
A<C<C<B=B=B<A=A<C<A=B<C
A<C<C<B=B=B<A=A<C<A=C<B
A<C<C<B=B=B<A=A<C<A<B=C
A<C<C<B=B=B<A=A<C<A<B<C
A<C<C<B=B=B<A=A<C<A<C<B
A<C<C<B=B=B<A=A<C<B<A=C
A<C<C<B=B=B<A=A<C<B<A<C
A<C<C<B=B=B<A<A=A=B=C<C
A<C<C<B=B=B<A<A=A=C<B=C
A<C<C<B=B=B<A<A=A=C<B<C
A<C<C<B=B=B<A<A=A=C<C<B
A<C<C<B=B=B<A<A=A<B=C=C
A<C<C<B=B=B<A<A=A<B=C<C
A<C<C<B=B=B<A<A=A<C=C<B
A<C<C<B=B=B<A<A=A<C<B=C
A<C<C<B=B=B<A<A=A<C<B<C
A<C<C<B=B=B<A<A=A<C<C<B
A<C<C<B=B=B<A<A=B=C<A<C
A<C<C<B=B=B<A<A=C<A=B<C
A<C<C<B=B=B<A<A=C<A<B=C
A<C<C<B=B=B<A<A=C<A<B<C
A<C<C<B=B=B<A<A=C<A<C<B
A<C<C<B=B=B<A<A=C<B<A<C
A<C<C<B=B=B<A<A<A=B=C=C
A<C<C<B=B=B<A<A<A=B=C<C
A<C<C<B=B=B<A<A<A=C=C<B
A<C<C<B=B=B<A<A<A=C<B=C
A<C<C<B=B=B<A<A<A=C<B<C
A<C<C<B=B=B<A<A<A=C<C<B
A<C<C<B=B=B<A<A<A<B=C=C
A<C<C<B=B=B<A<A<A<B=C<C
A<C<C<B=B=B<A<A<A<C=C<B
A<C<C<B=B=B<A<A<A<C<B=C
A<C<C<B=B=B<A<A<A<C<B<C
A<C<C<B=B=B<A<A<A<C<C<B
A<C<C<B=B=B<A<A<B=C<A=C
A<C<C<B=B=B<A<A<B=C<A<C
A<C<C<B=B=B<A<A<C<A=B=C
A<C<C<B=B=B<A<A<C<A=B<C
A<C<C<B=B=B<A<A<C<A=C<B
A<C<C<B=B=B<A<A<C<A<B=C
A<C<C<B=B=B<A<A<C<A<B<C
A<C<C<B=B=B<A<A<C<A<C<B
A<C<C<B=B=B<A<A<C<B<A=C
A<C<C<B=B=B<A<A<C<B<A<C
A<C<C<B=B<A=A=A=B=B=C<C
A<C<C<B=B<A=A=B<A=B=C=C
A<C<C<B=B<A=A=B<A=B=C<C
A<C<C<B=B<A=A=B<B=C<A=C
A<C<C<B=B<A=A=B<B=C<A<C
A<C<C<B=B<A=A=B<C<A=B=C
A<C<C<B=B<A=A=B<C<A=B<C
A<C<C<B=B<A=A=B<C<B<A=C
A<C<C<B=B<A=A=B<C<B<A<C
A<C<C<B=B<A=B<A=A=B=C<C
A<C<C<B=B<A=B<A=A=C<B=C
A<C<C<B=B<A=B<A=A=C<B<C
A<C<C<B=B<A=B<A=A=C<C<B
A<C<C<B=B<A=B<A=A<B=C=C
A<C<C<B=B<A=B<A=A<B=C<C
A<C<C<B=B<A=B<A=A<C=C<B
A<C<C<B=B<A=B<A=A<C<B=C
A<C<C<B=B<A=B<A=A<C<B<C
A<C<C<B=B<A=B<A=A<C<C<B
A<C<C<B=B<A=B<A=B=C<A<C
A<C<C<B=B<A=B<A=C<A=B<C
A<C<C<B=B<A=B<A=C<A<B=C
A<C<C<B=B<A=B<A=C<A<B<C
A<C<C<B=B<A=B<A=C<A<C<B
A<C<C<B=B<A=B<A=C<B<A<C
A<C<C<B=B<A=B<A<A=B=C=C
A<C<C<B=B<A=B<A<A=B=C<C
A<C<C<B=B<A=B<A<A=C=C<B
A<C<C<B=B<A=B<A<A=C<B=C
A<C<C<B=B<A=B<A<A=C<B<C
A<C<C<B=B<A=B<A<A=C<C<B
A<C<C<B=B<A=B<A<A<B=C=C
A<C<C<B=B<A=B<A<A<B=C<C
A<C<C<B=B<A=B<A<A<C=C<B
A<C<C<B=B<A=B<A<A<C<B=C
A<C<C<B=B<A=B<A<A<C<B<C
A<C<C<B=B<A=B<A<A<C<C<B
A<C<C<B=B<A=B<A<B=C<A=C
A<C<C<B=B<A=B<A<B=C<A<C
A<C<C<B=B<A=B<A<C<A=B=C
A<C<C<B=B<A=B<A<C<A=B<C
A<C<C<B=B<A=B<A<C<A=C<B
A<C<C<B=B<A=B<A<C<A<B=C
A<C<C<B=B<A=B<A<C<A<B<C
A<C<C<B=B<A=B<A<C<A<C<B
A<C<C<B=B<A=B<A<C<B<A=C
A<C<C<B=B<A=B<A<C<B<A<C
A<C<C<B=B<A<A=B=B=C<A<C
A<C<C<B=B<A<A=B=C<B<A<C
A<C<C<B=B<A<A=B<B=C<A=C
A<C<C<B=B<A<A=B<B=C<A<C
A<C<C<B=B<A<A=B<C<B<A=C
A<C<C<B=B<A<A=B<C<B<A<C
A<C<C<B=B<A<B<A=A=B=C<C
A<C<C<B=B<A<B<A=B=C<A<C
A<C<C<B=B<A<B<A=C<A=B<C
A<C<C<B=B<A<B<A=C<B<A<C
A<C<C<B=B<A<B<A<A=B=C=C
A<C<C<B=B<A<B<A<A=B=C<C
A<C<C<B=B<A<B<A<B=C<A=C
A<C<C<B=B<A<B<A<B=C<A<C
A<C<C<B=B<A<B<A<C<A=B=C
A<C<C<B=B<A<B<A<C<A=B<C
A<C<C<B=B<A<B<A<C<B<A=C
A<C<C<B=B<A<B<A<C<B<A<C
A<C<C<B=B<B<A=A=A=B=C<C
A<C<C<B=B<B<A=A=A=C<B=C
A<C<C<B=B<B<A=A=A=C<B<C
A<C<C<B=B<B<A=A=A=C<C<B
A<C<C<B=B<B<A=A=A<B=C=C
A<C<C<B=B<B<A=A=A<B=C<C
A<C<C<B=B<B<A=A=A<C=C<B
A<C<C<B=B<B<A=A=A<C<B=C
A<C<C<B=B<B<A=A=A<C<B<C
A<C<C<B=B<B<A=A=A<C<C<B
A<C<C<B=B<B<A=A<A=B=C=C
A<C<C<B=B<B<A=A<A=B=C<C
A<C<C<B=B<B<A=A<A=C=C<B
A<C<C<B=B<B<A=A<A=C<B=C
A<C<C<B=B<B<A=A<A=C<B<C
A<C<C<B=B<B<A=A<A=C<C<B
A<C<C<B=B<B<A=A<A<B=C=C
A<C<C<B=B<B<A=A<A<B=C<C
A<C<C<B=B<B<A=A<A<C=C<B
A<C<C<B=B<B<A=A<A<C<B=C
A<C<C<B=B<B<A=A<A<C<B<C
A<C<C<B=B<B<A=A<A<C<C<B
A<C<C<B=B<B<A=A<B=C<A=C
A<C<C<B=B<B<A=A<B=C<A<C
A<C<C<B=B<B<A=A<C<A=B=C
A<C<C<B=B<B<A=A<C<A=B<C
A<C<C<B=B<B<A=A<C<A=C<B
A<C<C<B=B<B<A=A<C<A<B=C
A<C<C<B=B<B<A=A<C<A<B<C
A<C<C<B=B<B<A=A<C<A<C<B
A<C<C<B=B<B<A=A<C<B<A=C
A<C<C<B=B<B<A=A<C<B<A<C
A<C<C<B=B<B<A<A=A=B=C<C
A<C<C<B=B<B<A<A=A=C<B=C
A<C<C<B=B<B<A<A=A=C<B<C
A<C<C<B=B<B<A<A=A=C<C<B
A<C<C<B=B<B<A<A=A<B=C=C
A<C<C<B=B<B<A<A=A<B=C<C
A<C<C<B=B<B<A<A=A<C=C<B
A<C<C<B=B<B<A<A=A<C<B=C
A<C<C<B=B<B<A<A=A<C<B<C
A<C<C<B=B<B<A<A=A<C<C<B
A<C<C<B=B<B<A<A=B=C<A<C
A<C<C<B=B<B<A<A=C<A=B<C
A<C<C<B=B<B<A<A=C<A<B=C
A<C<C<B=B<B<A<A=C<A<B<C
A<C<C<B=B<B<A<A=C<A<C<B
A<C<C<B=B<B<A<A=C<B<A<C
A<C<C<B=B<B<A<A<A=B=C=C
A<C<C<B=B<B<A<A<A=B=C<C
A<C<C<B=B<B<A<A<A=C=C<B
A<C<C<B=B<B<A<A<A=C<B=C
A<C<C<B=B<B<A<A<A=C<B<C
A<C<C<B=B<B<A<A<A=C<C<B
A<C<C<B=B<B<A<A<A<B=C=C
A<C<C<B=B<B<A<A<A<B=C<C
A<C<C<B=B<B<A<A<A<C=C<B
A<C<C<B=B<B<A<A<A<C<B=C
A<C<C<B=B<B<A<A<A<C<B<C
A<C<C<B=B<B<A<A<A<C<C<B
A<C<C<B=B<B<A<A<B=C<A=C
A<C<C<B=B<B<A<A<B=C<A<C
A<C<C<B=B<B<A<A<C<A=B=C
A<C<C<B=B<B<A<A<C<A=B<C
A<C<C<B=B<B<A<A<C<A=C<B
A<C<C<B=B<B<A<A<C<A<B=C
A<C<C<B=B<B<A<A<C<A<B<C
A<C<C<B=B<B<A<A<C<A<C<B
A<C<C<B=B<B<A<A<C<B<A=C
A<C<C<B=B<B<A<A<C<B<A<C
A<C<C<B<A=B=B<A=A=B=C<C
A<C<C<B<A=B=B<A=B=C<A<C
A<C<C<B<A=B=B<A=C<A=B<C
A<C<C<B<A=B=B<A=C<B<A<C
A<C<C<B<A=B=B<A<A=B=C=C
A<C<C<B<A=B=B<A<A=B=C<C
A<C<C<B<A=B=B<A<B=C<A=C
A<C<C<B<A=B=B<A<B=C<A<C
A<C<C<B<A=B=B<A<C<A=B=C
A<C<C<B<A=B=B<A<C<A=B<C
A<C<C<B<A=B=B<A<C<B<A=C
A<C<C<B<A=B=B<A<C<B<A<C
A<C<C<B<A=B<A=B=B=C<A<C
A<C<C<B<A=B<B<A=A=B=C<C
A<C<C<B<A=B<B<A=B=C<A<C
A<C<C<B<A=B<B<A=C<B<A<C
A<C<C<B<A=B<B<A<B=C<A=C
A<C<C<B<A=B<B<A<B=C<A<C
A<C<C<B<A=B<B<A<C<B<A=C
A<C<C<B<A=B<B<A<C<B<A<C
A<C<C<B<A<B=B<A=B=C<A<C
A<C<C<B<A<B<B<A=B=C<A<C
A<C<C<B<B=B<A=A=A=B=C<C
A<C<C<B<B=B<A=A=A=C<B=C
A<C<C<B<B=B<A=A=A=C<B<C
A<C<C<B<B=B<A=A=A=C<C<B
A<C<C<B<B=B<A=A=A<B=C=C
A<C<C<B<B=B<A=A=A<B=C<C
A<C<C<B<B=B<A=A=A<C=C<B
A<C<C<B<B=B<A=A=A<C<B=C
A<C<C<B<B=B<A=A=A<C<B<C
A<C<C<B<B=B<A=A=A<C<C<B
A<C<C<B<B=B<A=A<A=B=C=C
A<C<C<B<B=B<A=A<A=B=C<C
A<C<C<B<B=B<A=A<A=C=C<B
A<C<C<B<B=B<A=A<A=C<B=C
A<C<C<B<B=B<A=A<A=C<B<C
A<C<C<B<B=B<A=A<A=C<C<B
A<C<C<B<B=B<A=A<A<B=C=C
A<C<C<B<B=B<A=A<A<B=C<C
A<C<C<B<B=B<A=A<A<C=C<B
A<C<C<B<B=B<A=A<A<C<B=C
A<C<C<B<B=B<A=A<A<C<B<C
A<C<C<B<B=B<A=A<A<C<C<B
A<C<C<B<B=B<A=A<B=C<A=C
A<C<C<B<B=B<A=A<B=C<A<C
A<C<C<B<B=B<A=A<C<A=B=C
A<C<C<B<B=B<A=A<C<A=B<C
A<C<C<B<B=B<A=A<C<A=C<B
A<C<C<B<B=B<A=A<C<A<B=C
A<C<C<B<B=B<A=A<C<A<B<C
A<C<C<B<B=B<A=A<C<A<C<B
A<C<C<B<B=B<A=A<C<B<A=C
A<C<C<B<B=B<A=A<C<B<A<C
A<C<C<B<B=B<A<A=A=B=C<C
A<C<C<B<B=B<A<A=A=C<B=C
A<C<C<B<B=B<A<A=A=C<B<C
A<C<C<B<B=B<A<A=A=C<C<B
A<C<C<B<B=B<A<A=A<B=C=C
A<C<C<B<B=B<A<A=A<B=C<C
A<C<C<B<B=B<A<A=A<C=C<B
A<C<C<B<B=B<A<A=A<C<B=C
A<C<C<B<B=B<A<A=A<C<B<C
A<C<C<B<B=B<A<A=A<C<C<B
A<C<C<B<B=B<A<A=B=C<A<C
A<C<C<B<B=B<A<A=C<A=B<C
A<C<C<B<B=B<A<A=C<A<B=C
A<C<C<B<B=B<A<A=C<A<B<C
A<C<C<B<B=B<A<A=C<A<C<B
A<C<C<B<B=B<A<A=C<B<A<C
A<C<C<B<B=B<A<A<A=B=C=C
A<C<C<B<B=B<A<A<A=B=C<C
A<C<C<B<B=B<A<A<A=C=C<B
A<C<C<B<B=B<A<A<A=C<B=C
A<C<C<B<B=B<A<A<A=C<B<C
A<C<C<B<B=B<A<A<A=C<C<B
A<C<C<B<B=B<A<A<A<B=C=C
A<C<C<B<B=B<A<A<A<B=C<C
A<C<C<B<B=B<A<A<A<C=C<B
A<C<C<B<B=B<A<A<A<C<B=C
A<C<C<B<B=B<A<A<A<C<B<C
A<C<C<B<B=B<A<A<A<C<C<B
A<C<C<B<B=B<A<A<B=C<A=C
A<C<C<B<B=B<A<A<B=C<A<C
A<C<C<B<B=B<A<A<C<A=B=C
A<C<C<B<B=B<A<A<C<A=B<C
A<C<C<B<B=B<A<A<C<A=C<B
A<C<C<B<B=B<A<A<C<A<B=C
A<C<C<B<B=B<A<A<C<A<B<C
A<C<C<B<B=B<A<A<C<A<C<B
A<C<C<B<B=B<A<A<C<B<A=C
A<C<C<B<B=B<A<A<C<B<A<C
A<C<C<B<B<A=A=A=B=B=C<C
A<C<C<B<B<A=A=B<A=B=C=C
A<C<C<B<B<A=A=B<A=B=C<C
A<C<C<B<B<A=A=B<B=C<A=C
A<C<C<B<B<A=A=B<B=C<A<C
A<C<C<B<B<A=A=B<C<A=B=C
A<C<C<B<B<A=A=B<C<A=B<C
A<C<C<B<B<A=A=B<C<B<A=C
A<C<C<B<B<A=A=B<C<B<A<C
A<C<C<B<B<A=B<A=A=B=C<C
A<C<C<B<B<A=B<A=A=C<B=C
A<C<C<B<B<A=B<A=A=C<B<C
A<C<C<B<B<A=B<A=A=C<C<B
A<C<C<B<B<A=B<A=A<B=C=C
A<C<C<B<B<A=B<A=A<B=C<C
A<C<C<B<B<A=B<A=A<C=C<B
A<C<C<B<B<A=B<A=A<C<B=C
A<C<C<B<B<A=B<A=A<C<B<C
A<C<C<B<B<A=B<A=A<C<C<B
A<C<C<B<B<A=B<A=B=C<A<C
A<C<C<B<B<A=B<A=C<A=B<C
A<C<C<B<B<A=B<A=C<A<B=C
A<C<C<B<B<A=B<A=C<A<B<C
A<C<C<B<B<A=B<A=C<A<C<B
A<C<C<B<B<A=B<A=C<B<A<C
A<C<C<B<B<A=B<A<A=B=C=C
A<C<C<B<B<A=B<A<A=B=C<C
A<C<C<B<B<A=B<A<A=C=C<B
A<C<C<B<B<A=B<A<A=C<B=C
A<C<C<B<B<A=B<A<A=C<B<C
A<C<C<B<B<A=B<A<A=C<C<B
A<C<C<B<B<A=B<A<A<B=C=C
A<C<C<B<B<A=B<A<A<B=C<C
A<C<C<B<B<A=B<A<A<C=C<B
A<C<C<B<B<A=B<A<A<C<B=C
A<C<C<B<B<A=B<A<A<C<B<C
A<C<C<B<B<A=B<A<A<C<C<B
A<C<C<B<B<A=B<A<B=C<A=C
A<C<C<B<B<A=B<A<B=C<A<C
A<C<C<B<B<A=B<A<C<A=B=C
A<C<C<B<B<A=B<A<C<A=B<C
A<C<C<B<B<A=B<A<C<A=C<B
A<C<C<B<B<A=B<A<C<A<B=C
A<C<C<B<B<A=B<A<C<A<B<C
A<C<C<B<B<A=B<A<C<A<C<B
A<C<C<B<B<A=B<A<C<B<A=C
A<C<C<B<B<A=B<A<C<B<A<C
A<C<C<B<B<A<A=B=B=C<A<C
A<C<C<B<B<A<A=B=C<B<A<C
A<C<C<B<B<A<A=B<B=C<A=C
A<C<C<B<B<A<A=B<B=C<A<C
A<C<C<B<B<A<A=B<C<B<A=C
A<C<C<B<B<A<A=B<C<B<A<C
A<C<C<B<B<A<B<A=A=B=C<C
A<C<C<B<B<A<B<A=B=C<A<C
A<C<C<B<B<A<B<A=C<A=B<C
A<C<C<B<B<A<B<A=C<B<A<C
A<C<C<B<B<A<B<A<A=B=C=C
A<C<C<B<B<A<B<A<A=B=C<C
A<C<C<B<B<A<B<A<B=C<A=C
A<C<C<B<B<A<B<A<B=C<A<C
A<C<C<B<B<A<B<A<C<A=B=C
A<C<C<B<B<A<B<A<C<A=B<C
A<C<C<B<B<A<B<A<C<B<A=C
A<C<C<B<B<A<B<A<C<B<A<C
A<C<C<B<B<B<A=A=A=B=C<C
A<C<C<B<B<B<A=A=A=C<B=C
A<C<C<B<B<B<A=A=A=C<B<C
A<C<C<B<B<B<A=A=A=C<C<B
A<C<C<B<B<B<A=A=A<B=C=C
A<C<C<B<B<B<A=A=A<B=C<C
A<C<C<B<B<B<A=A=A<C=C<B
A<C<C<B<B<B<A=A=A<C<B=C
A<C<C<B<B<B<A=A=A<C<B<C
A<C<C<B<B<B<A=A=A<C<C<B
A<C<C<B<B<B<A=A<A=B=C=C
A<C<C<B<B<B<A=A<A=B=C<C
A<C<C<B<B<B<A=A<A=C=C<B
A<C<C<B<B<B<A=A<A=C<B=C
A<C<C<B<B<B<A=A<A=C<B<C
A<C<C<B<B<B<A=A<A=C<C<B
A<C<C<B<B<B<A=A<A<B=C=C
A<C<C<B<B<B<A=A<A<B=C<C
A<C<C<B<B<B<A=A<A<C=C<B
A<C<C<B<B<B<A=A<A<C<B=C
A<C<C<B<B<B<A=A<A<C<B<C
A<C<C<B<B<B<A=A<A<C<C<B
A<C<C<B<B<B<A=A<B=C<A=C
A<C<C<B<B<B<A=A<B=C<A<C
A<C<C<B<B<B<A=A<C<A=B=C
A<C<C<B<B<B<A=A<C<A=B<C
A<C<C<B<B<B<A=A<C<A=C<B
A<C<C<B<B<B<A=A<C<A<B=C
A<C<C<B<B<B<A=A<C<A<B<C
A<C<C<B<B<B<A=A<C<A<C<B
A<C<C<B<B<B<A=A<C<B<A=C
A<C<C<B<B<B<A=A<C<B<A<C
A<C<C<B<B<B<A<A=A=B=C<C
A<C<C<B<B<B<A<A=A=C<B=C
A<C<C<B<B<B<A<A=A=C<B<C
A<C<C<B<B<B<A<A=A=C<C<B
A<C<C<B<B<B<A<A=A<B=C=C
A<C<C<B<B<B<A<A=A<B=C<C
A<C<C<B<B<B<A<A=A<C=C<B
A<C<C<B<B<B<A<A=A<C<B=C
A<C<C<B<B<B<A<A=A<C<B<C
A<C<C<B<B<B<A<A=A<C<C<B
A<C<C<B<B<B<A<A=B=C<A<C
A<C<C<B<B<B<A<A=C<A=B<C
A<C<C<B<B<B<A<A=C<A<B=C
A<C<C<B<B<B<A<A=C<A<B<C
A<C<C<B<B<B<A<A=C<A<C<B
A<C<C<B<B<B<A<A=C<B<A<C
A<C<C<B<B<B<A<A<A=B=C=C
A<C<C<B<B<B<A<A<A=B=C<C
A<C<C<B<B<B<A<A<A=C=C<B
A<C<C<B<B<B<A<A<A=C<B=C
A<C<C<B<B<B<A<A<A=C<B<C
A<C<C<B<B<B<A<A<A=C<C<B
A<C<C<B<B<B<A<A<A<B=C=C
A<C<C<B<B<B<A<A<A<B=C<C
A<C<C<B<B<B<A<A<A<C=C<B
A<C<C<B<B<B<A<A<A<C<B=C
A<C<C<B<B<B<A<A<A<C<B<C
A<C<C<B<B<B<A<A<A<C<C<B
A<C<C<B<B<B<A<A<B=C<A=C
A<C<C<B<B<B<A<A<B=C<A<C
A<C<C<B<B<B<A<A<C<A=B=C
A<C<C<B<B<B<A<A<C<A=B<C
A<C<C<B<B<B<A<A<C<A=C<B
A<C<C<B<B<B<A<A<C<A<B=C
A<C<C<B<B<B<A<A<C<A<B<C
A<C<C<B<B<B<A<A<C<A<C<B
A<C<C<B<B<B<A<A<C<B<A=C
A<C<C<B<B<B<A<A<C<B<A<C


==> anc/Nontransitive_Identities/3D4S_Nontransitive_Identities_-_Irreducible.txt <==
A<B=C=C<A=B=B<A<C<A=B=C
A<B=C=C<B=B<A=A=A=C<B=C
A<B=C=C<B=B<A=A=A=C<C<B
A<B=C=C<B=B<A=A=A<C=C<B
A<B=C=C<B=B<A=A=A<C<B=C
A<B=C=C<B=B<A=A<C<A=B=C
A<B=C=C<B=B<A=A<C<A=C<B
A<B=C=C<B=B<A=A<C<A<B=C
A<B=C=C<B=B<A=A<C<A<C<B
A<B=C=C<B<A=A=B<C<A=B=C
A<B=C=C<B<A=B<A=A=C<B=C
A<B=C=C<B<A=B<A=A=C<C<B
A<B=C=C<B<A=B<A=A<C=C<B
A<B=C=C<B<A=B<A=A<C<B=C
A<B=C=C<B<A=B<A=C<A<B=C
A<B=C=C<B<A=B<A=C<A<C<B
A<B=C=C<B<A=B<A<C<A=B=C
A<B=C=C<B<A=B<A<C<A=C<B
A<B=C=C<B<A=B<A<C<A<B=C
A<B=C=C<B<A=B<A<C<A<C<B
A<B=C=C<B<A<B<A<C<A=B=C
A<B=C<A=C<B=B=C<A=B<A<C
A<B=C<A=C<B=B=C<B<A=A<C
A<B=C<A=C<B=C<B=B<A=A<C
A<B=C<A=C<B=C<B<A=B<A<C
A<B=C<A=C<B<C<B=B<A=A<C
A<B=C<A=C<B<C<B<A=B<A<C
A<B=C<A=C<C<B=B=B<A=A<C
A<B=C<A=C<C<B=B<A=B<A<C
A<B=C<A<B=C=C<B=B<A=A<C
A<B=C<A<B=C=C<B<A=B<A=C
A<B=C<A<B=C=C<B<A=B<A<C
A<B=C<A<C=C<B=B=B<A=A<C
A<B=C<A<C=C<B=B<A=B<A=C
A<B=C<A<C=C<B=B<A=B<A<C
A<B=C<A<C<B=B=C<A=B<A=C
A<B=C<A<C<B=B=C<A=B<A<C
A<B=C<A<C<B=B=C<B<A=A<C
A<B=C<A<C<B=C<B=B<A=A<C
A<B=C<A<C<B=C<B<A=B<A=C
A<B=C<A<C<B=C<B<A=B<A<C
A<B=C<A<C<B<C<B=B<A=A<C
A<B=C<A<C<B<C<B<A=B<A=C
A<B=C<A<C<B<C<B<A=B<A<C
A<B=C<C<B=B<A=A=A=C<C<B
A<B=C<C<B=B<A=A=A<C=C<B
A<B=C<C<B=B<A=A<C<A=C<B
A<B=C<C<B=B<A=A<C<A<C<B
A<B=C<C<B<A=B<A=A=C<C<B
A<B=C<C<B<A=B<A=A<C=C<B
A<B=C<C<B<A=B<A=C<A<C<B
A<B=C<C<B<A=B<A<C<A=C<B
A<B=C<C<B<A=B<A<C<A<C<B
A<B<A=C=C=C<B=B=B<A=A<C
A<B<A=C=C=C<B=B<A=B<A<C
A<B<A=C=C<B=C<B=B<A=A<C
A<B<A=C=C<B=C<B<A=B<A=C
A<B<A=C=C<B=C<B<A=B<A<C
A<B<A=C<C=C<B=B=B<A=A=C
A<B<A=C<C=C<B=B=B<A=A<C
A<B<A=C<C=C<B=B=B<A<C<A
A<B<A=C<C=C<B=B<A=B<A=C
A<B<A=C<C=C<B=B<A=B<A<C
A<B<A=C<C=C<B=B<A=B<C<A
A<B<A=C<C<B=C<B=B<A=A=C
A<B<A=C<C<B=C<B=B<A=A<C
A<B<A=C<C<B=C<B=B<A<C<A
A<B<A=C<C<B=C<B<A=B<A=C
A<B<A=C<C<B=C<B<A=B<A<C
A<B<A=C<C<B=C<B<A=B<C<A
A<B<A<C=C=C<B=B=B<A=A=C
A<B<A<C=C=C<B=B=B<A=A<C
A<B<A<C=C=C<B=B=B<A=C<A
A<B<A<C=C=C<B=B=B<A<C<A
A<B<A<C=C=C<B=B<A=B=C<A
A<B<A<C=C=C<B=B<A=B<A=C
A<B<A<C=C=C<B=B<A=B<A<C
A<B<A<C=C=C<B=B<A=B<C<A
A<B<A<C=C<B=B=C<A=B=C<A
A<B<A<C=C<B=C<B=B<A=A=C
A<B<A<C=C<B=C<B=B<A=A<C
A<B<A<C=C<B=C<B=B<A=C<A
A<B<A<C=C<B=C<B=B<A<C<A
A<B<A<C=C<B=C<B<A=B=C<A
A<B<A<C=C<B=C<B<A=B<A=C
A<B<A<C=C<B=C<B<A=B<A<C
A<B<A<C=C<B=C<B<A=B<C<A
A<B<A<C=C<B<C<B<A=B=C<A
A<B<A<C<B=C=C<B<A=B=C<A
A<B<C<A=C<B=C<B=B<A=A<C
A<B<C<A=C<B=C<B<A=B<A<C
A<B<C<A=C<C<B=B=B<A=A<C
A<B<C<A=C<C<B=B<A=B<A<C
A<B<C<A<C=C<B=B=B<A=A<C
A<B<C<A<C=C<B=B<A=B<A=C
A<B<C<A<C=C<B=B<A=B<A<C
A<B<C<A<C<B=C<B=B<A=A<C
A<B<C<A<C<B=C<B<A=B<A=C
A<B<C<A<C<B=C<B<A=B<A<C
A<C=C<A=B=B=B<A=A=B=C<C
A<C=C<A=B=B=B<A=B=C<A<C
A<C=C<A=B=B=B<A=C<B<A<C
A<C=C<A=B=B=B<A<B=C<A=C
A<C=C<A=B=B=B<A<B=C<A<C
A<C=C<A=B=B=B<A<C<B<A=C
A<C=C<A=B=B=B<A<C<B<A<C
A<C=C<B=B=B<A=A=A=B=C<C
A<C=C<B=B=B<A=A=A=C<B=C
A<C=C<B=B=B<A=A=A=C<B<C
A<C=C<B=B=B<A=A=A=C<C<B
A<C=C<B=B=B<A=A=A<B=C=C
A<C=C<B=B=B<A=A=A<B=C<C
A<C=C<B=B=B<A=A=A<C=C<B
A<C=C<B=B=B<A=A=A<C<B=C
A<C=C<B=B=B<A=A=A<C<B<C
A<C=C<B=B=B<A=A<B=C<A=C
A<C=C<B=B=B<A=A<B=C<A<C
A<C=C<B=B=B<A=A<C<A=B=C
A<C=C<B=B=B<A=A<C<A=B<C
A<C=C<B=B=B<A=A<C<A=C<B
A<C=C<B=B=B<A=A<C<A<B=C
A<C=C<B=B=B<A=A<C<A<B<C
A<C=C<B=B=B<A=A<C<A<C<B
A<C=C<B=B=B<A=A<C<B<A=C
A<C=C<B=B=B<A=A<C<B<A<C
A<C=C<B=B<A=A=A=B=B=C<C
A<C=C<B=B<A=A=B<A=B=C=C
A<C=C<B=B<A=A=B<A=B=C<C
A<C=C<B=B<A=A=B<C<A=B=C
A<C=C<B=B<A=A=B<C<A=B<C
A<C=C<B=B<A=A=B<C<B<A=C
A<C=C<B=B<A=A=B<C<B<A<C
A<C=C<B=B<A=B<A=A=B=C<C
A<C=C<B=B<A=B<A=A=C<B=C
A<C=C<B=B<A=B<A=A=C<B<C
A<C=C<B=B<A=B<A=A=C<C<B
A<C=C<B=B<A=B<A=A<B=C=C
A<C=C<B=B<A=B<A=A<B=C<C
A<C=C<B=B<A=B<A=A<C=C<B
A<C=C<B=B<A=B<A=A<C<B=C
A<C=C<B=B<A=B<A=A<C<B<C
A<C=C<B=B<A=B<A=B=C<A<C
A<C=C<B=B<A=B<A=C<A=B<C
A<C=C<B=B<A=B<A=C<A<B=C
A<C=C<B=B<A=B<A=C<A<B<C
A<C=C<B=B<A=B<A=C<A<C<B
A<C=C<B=B<A=B<A=C<B<A<C
A<C=C<B=B<A=B<A<B=C<A=C
A<C=C<B=B<A=B<A<B=C<A<C
A<C=C<B=B<A=B<A<C<A=B=C
A<C=C<B=B<A=B<A<C<A=B<C
A<C=C<B=B<A=B<A<C<A=C<B
A<C=C<B=B<A=B<A<C<A<B=C
A<C=C<B=B<A=B<A<C<A<B<C
A<C=C<B=B<A=B<A<C<A<C<B
A<C=C<B=B<A=B<A<C<B<A=C
A<C=C<B=B<A=B<A<C<B<A<C
A<C=C<B=B<A<B<A=A=B=C<C
A<C=C<B=B<A<B<A=B=C<A<C
A<C=C<B=B<A<B<A=C<A=B<C
A<C=C<B=B<A<B<A=C<B<A<C
A<C=C<B=B<A<B<A<B=C<A=C
A<C=C<B=B<A<B<A<B=C<A<C
A<C=C<B=B<A<B<A<C<A=B=C
A<C=C<B=B<A<B<A<C<A=B<C
A<C=C<B=B<A<B<A<C<B<A=C
A<C=C<B=B<A<B<A<C<B<A<C
A<C=C<B<A=B=B<A=A=B=C<C
A<C=C<B<A=B=B<A=B=C<A<C
A<C=C<B<A=B=B<A=C<A=B<C
A<C=C<B<A=B=B<A=C<B<A<C
A<C=C<B<A=B=B<A<B=C<A=C
A<C=C<B<A=B=B<A<B=C<A<C
A<C=C<B<A=B=B<A<C<A=B=C
A<C=C<B<A=B=B<A<C<A=B<C
A<C=C<B<A=B=B<A<C<B<A=C
A<C=C<B<A=B=B<A<C<B<A<C
A<C=C<B<A=B<A=B=B=C<A<C
A<C=C<B<A<B=B<A=B=C<A<C
A<C<A=B=B=B=C<A<C=C<B<A
A<C<A=B=B=C<B=C<A=B<A<C
A<C<A=B=B=C<B=C<B<A=A<C
A<C<A=B=B=C<C<B=B<A=A<C
A<C<A=B=B=C<C<B<A=B<A<C
A<C<A=B=C<B=B=B=C<A=A<C
A<C<A=B=C<B=B=C<B<A=A<C
A<C<A=B=C<B=B<C<B<A=A<C
A<C<A=B=C<B=C<B=B<A=A<C
A<C<A=B=C<B<C<B=B<A=A<C
A<C<A=B=C<C<B=B=B<A=A<C
A<C<A=B<C=C<B=B=B<A=A<C
A<C<A=B<C<B=B=B=C<A=A<C
A<C<A=B<C<B=B=C<B<A=A<C
A<C<A=B<C<B=C<B=B<A=A<C
A<C<A=B<C<B<C<B=B<A=A<C
A<C<B=B=B=C<A=A=A=C<C<B
A<C<B=B=B=C<A=A=A<C=C<B
A<C<B=B=B=C<A=A<C<A=C<B
A<C<B=B=B=C<A=A<C<A<C<B
A<C<B=B=C<A=A=B<C<A=B=C
A<C<B=B=C<A=B<A=A=C<B=C
A<C<B=B=C<A=B<A=A=C<C<B
A<C<B=B=C<A=B<A=A<C=C<B
A<C<B=B=C<A=B<A=A<C<B=C
A<C<B=B=C<A=B<A=C<A<B=C
A<C<B=B=C<A=B<A=C<A<C<B
A<C<B=B=C<A=B<A<C<A=B=C
A<C<B=B=C<A=B<A<C<A=C<B
A<C<B=B=C<A=B<A<C<A<B=C
A<C<B=B=C<A=B<A<C<A<C<B
A<C<B=B=C<A<B<A<C<A=B=C
A<C<B=B=C<B<A=A=A=C<B=C
A<C<B=B=C<B<A=A=A=C<C<B
A<C<B=B=C<B<A=A=A<C=C<B
A<C<B=B=C<B<A=A=A<C<B=C
A<C<B=B=C<B<A=A<C<A=B=C
A<C<B=B=C<B<A=A<C<A=C<B
A<C<B=B=C<B<A=A<C<A<B=C
A<C<B=B=C<B<A=A<C<A<C<B
A<C<B=B<A<C<A=B=C<C<B<A
A<C<B=C<A=B=B<A=C<A=B<C
A<C<B=C<A=B=B<A=C<B<A<C
A<C<B=C<A=B=B<A<C<A=B=C
A<C<B=C<A=B=B<A<C<A=B<C
A<C<B=C<A=B=B<A<C<B<A=C
A<C<B=C<A=B=B<A<C<B<A<C
A<C<B=C<A=B<A=B=B=C<A<C
A<C<B=C<B=B<A=A=A=C<B=C
A<C<B=C<B=B<A=A=A=C<B<C
A<C<B=C<B=B<A=A=A=C<C<B
A<C<B=C<B=B<A=A=A<B=C=C
A<C<B=C<B=B<A=A=A<C=C<B
A<C<B=C<B=B<A=A=A<C<B=C
A<C<B=C<B=B<A=A=A<C<B<C
A<C<B=C<B=B<A=A<C<A=B=C
A<C<B=C<B=B<A=A<C<A=B<C
A<C<B=C<B=B<A=A<C<A=C<B
A<C<B=C<B=B<A=A<C<A<B=C
A<C<B=C<B=B<A=A<C<A<B<C
A<C<B=C<B=B<A=A<C<A<C<B
A<C<B=C<B=B<A=A<C<B<A=C
A<C<B=C<B=B<A=A<C<B<A<C
A<C<B=C<B<A=A=A=B=B=C<C
A<C<B=C<B<A=A=B<A=B=C=C
A<C<B=C<B<A=A=B<C<A=B=C
A<C<B=C<B<A=A=B<C<A=B<C
A<C<B=C<B<A=A=B<C<B<A=C
A<C<B=C<B<A=A=B<C<B<A<C
A<C<B=C<B<A=B<A=A=C<B=C
A<C<B=C<B<A=B<A=A=C<B<C
A<C<B=C<B<A=B<A=A=C<C<B
A<C<B=C<B<A=B<A=A<B=C=C
A<C<B=C<B<A=B<A=A<C=C<B
A<C<B=C<B<A=B<A=A<C<B=C
A<C<B=C<B<A=B<A=A<C<B<C
A<C<B=C<B<A=B<A=C<A=B<C
A<C<B=C<B<A=B<A=C<A<B=C
A<C<B=C<B<A=B<A=C<A<B<C
A<C<B=C<B<A=B<A=C<A<C<B
A<C<B=C<B<A=B<A=C<B<A<C
A<C<B=C<B<A=B<A<C<A=B=C
A<C<B=C<B<A=B<A<C<A=B<C
A<C<B=C<B<A=B<A<C<A=C<B
A<C<B=C<B<A=B<A<C<A<B=C
A<C<B=C<B<A=B<A<C<A<B<C
A<C<B=C<B<A=B<A<C<A<C<B
A<C<B=C<B<A=B<A<C<B<A=C
A<C<B=C<B<A=B<A<C<B<A<C
A<C<B=C<B<A<B<A=C<A=B<C
A<C<B=C<B<A<B<A=C<B<A<C
A<C<B=C<B<A<B<A<C<A=B=C
A<C<B=C<B<A<B<A<C<A=B<C
A<C<B=C<B<A<B<A<C<B<A=C
A<C<B=C<B<A<B<A<C<B<A<C
A<C<B<A=B=C<B<A<C=C<B<A
A<C<B<A=B=C<C<A=B=B<A<C
A<C<B<A=B=C<C<B=B<A=A<C
A<C<B<A=B=C<C<B<A=A=B<C
A<C<B<A=B=C<C<B<A=B<A<C
A<C<B<A=B=C<C<B<A<B<A<C
A<C<B<A=C<B=B=B=C<A=A<C
A<C<B<A=C<B=B=C<A=B<A<C
A<C<B<A=C<B=B=C<B<A=A<C
A<C<B<A=C<B=C<B=B<A=A<C
A<C<B<A=C<B=C<B<A=B<A<C
A<C<B<A=C<B<C<B=B<A=A<C
A<C<B<A=C<B<C<B<A=B<A<C
A<C<B<A=C<C<B=B=B<A=A<C
A<C<B<A=C<C<B=B<A=B<A<C
A<C<B<A<B=C=C<B=B<A=A<C
A<C<B<A<B=C=C<B<A=B<A=C
A<C<B<A<B=C=C<B<A=B<A<C
A<C<B<A<B=C<C<B=B<A=A<C
A<C<B<A<B=C<C<B<A=B<A=C
A<C<B<A<B=C<C<B<A=B<A<C
A<C<B<A<C=C<B=B=B<A=A<C
A<C<B<A<C=C<B=B<A=B<A=C
A<C<B<A<C=C<B=B<A=B<A<C
A<C<B<A<C<B=B=B=C<A=A<C
A<C<B<A<C<B=B=C<A=B<A=C
A<C<B<A<C<B=B=C<A=B<A<C
A<C<B<A<C<B=B=C<B<A=A<C
A<C<B<A<C<B=C<B=B<A=A<C
A<C<B<A<C<B=C<B<A=B<A=C
A<C<B<A<C<B=C<B<A=B<A<C
A<C<B<A<C<B<C<B=B<A=A<C
A<C<B<A<C<B<C<B<A=B<A=C
A<C<B<A<C<B<C<B<A=B<A<C
A<C<B<C<A=B=B<A<C<A=B=C
A<C<B<C<B=B<A=A=A=C<B=C
A<C<B<C<B=B<A=A=A=C<C<B
A<C<B<C<B=B<A=A=A<C=C<B
A<C<B<C<B=B<A=A=A<C<B=C
A<C<B<C<B=B<A=A<C<A=B=C
A<C<B<C<B=B<A=A<C<A=C<B
A<C<B<C<B=B<A=A<C<A<B=C
A<C<B<C<B=B<A=A<C<A<C<B
A<C<B<C<B<A=A=B<C<A=B=C
A<C<B<C<B<A=B<A=A=C<B=C
A<C<B<C<B<A=B<A=A=C<C<B
A<C<B<C<B<A=B<A=A<C=C<B
A<C<B<C<B<A=B<A=A<C<B=C
A<C<B<C<B<A=B<A=C<A<B=C
A<C<B<C<B<A=B<A=C<A<C<B
A<C<B<C<B<A=B<A<C<A=B=C
A<C<B<C<B<A=B<A<C<A=C<B
A<C<B<C<B<A=B<A<C<A<B=C
A<C<B<C<B<A=B<A<C<A<C<B
A<C<B<C<B<A<B<A<C<A=B=C


==> anc/Nontransitive_Identities/5D3S_Nontransitive_Identities_-_Irreducible.txt <==
A<D<B<C=E=E<D<B=C=C<A=A=B<E<D
A<D<B<C=E=E<D<B=C=C<A=B<A<E<D
A<D<B<C=E=E<D<C<A=B=B=C<A<E<D
A<D<B<C=E=E<D<C<B<A<C<B<A<E<D
A<D<B<C=E=E<D<C<B<A=C<B<A<E<D
A<D<B<C=E=E<D<C<B<C<A<B<A<E<D
A<D<B<C=E=E<D<C<B<C<A=A=B<E<D
A<D<B<C=E=E<D<C<B<C<B<A<A<E<D
A<D<B<C=E=E<D<C<B<C<B<A=A<E<D
A<D<B<C=E=E<D<C<B=B=C<A<A<E<D
A<D<B<C=E=E<D<C<B=B=C<A=A<E<D
A<D<B<C=E=E<D<C<B=C<A<B<A<E<D
A<D<B<C=E=E<D<C<B=C<A=A=B<E<D
A<D<B<C=E=E<D<C<B=C<A=B<A<E<D
A<D<B<C=E=E<D<C<B=C<B<A<A<E<D
A<D<B<C=E=E<D<C<B=C<B<A=A<E<D
A<D<B<C=E=E<D<C<C<A=B=B<A<E<D
A<D<B<C=E=E<D<C<C<B<A<B<A<E<D
A<D<B<C=E=E<D<C<C<B<A=A=B<E<D
A<D<B<C=E=E<D<C=C<A=B=B<A<E<D
A<D<B<C=E=E<D<C=C<B<A<B<A<E<D
A<D<B<C=E=E<D<C=C<B<A=A=B<E<D
A<D<B<E<C<C<B<A<D=E=E<D<C<B<A
A<D<B<E<C<C<B<A<E<D<E<D<C<B<A
A<D<B<E<C<C<B<A<E<D=D=E<C<B<A
A<D<B<E<C<C<B<A<E<D=E<D<C<B<A
A<D<B<E<C<E<D<B=C=C<A=A=B<E<D
A<D<B<E<C<E<D<B=C=C<A=B<A<E<D
A<D<B<E<C<E<D<C<A=B=B=C<A<E<D
A<D<B<E<C<E<D<C<B<A<C<B<A<E<D
A<D<B<E<C<E<D<C<B<A=C<B<A<E<D
A<D<B<E<C<E<D<C<B<C<A<B<A<E<D
A<D<B<E<C<E<D<C<B<C<B<A<A<E<D
A<D<B<E<C<E<D<C<B<C<B<A=A<E<D
A<D<B<E<C<E<D<C<B=B=C<A<A<E<D
A<D<B<E<C<E<D<C<B=B=C<A=A<E<D
A<D<B<E<C<E<D<C<B=C<A<B<A<E<D
A<D<B<E<C<E<D<C<B=C<A=A=B<E<D
A<D<B<E<C<E<D<C<B=C<A=B<A<E<D
A<D<B<E<C<E<D<C<B=C<B<A<A<E<D
A<D<B<E<C<E<D<C<B=C<B<A=A<E<D
A<D<B<E<C<E<D<C<C<A=B=B<A<E<D
A<D<B<E<C<E<D<C<C<B<A<B<A<E<D
A<D<B<E<C<E<D<C=C<A=B=B<A<E<D
A<D<B<E<C<E<D<C=C<B<A<B<A<E<D
A<D<B<E<C=C<B<A<D=E=E<D<C<B<A
A<D<B<E<C=C<B<A<E<D<E<D<C<B<A
A<D<B<E<C=C<B<A<E<D=D=E<C<B<A
A<D<B<E<C=C<B<A<E<D=E<D<C<B<A
A<D<B<E<C=E<D<B=C=C<A=A=B<E<D
A<D<B<E<C=E<D<B=C=C<A=B<A<E<D
A<D<B<E<C=E<D<C<A=B=B=C<A<E<D
A<D<B<E<C=E<D<C<B<A<C<B<A<E<D
A<D<B<E<C=E<D<C<B<A=C<B<A<E<D
A<D<B<E<C=E<D<C<B<C<A<B<A<E<D
A<D<B<E<C=E<D<C<B<C<B<A<A<E<D
A<D<B<E<C=E<D<C<B<C<B<A=A<E<D
A<D<B<E<C=E<D<C<B=B=C<A<A<E<D
A<D<B<E<C=E<D<C<B=B=C<A=A<E<D
A<D<B<E<C=E<D<C<B=C<A<B<A<E<D
A<D<B<E<C=E<D<C<B=C<A=A=B<E<D
A<D<B<E<C=E<D<C<B=C<A=B<A<E<D
A<D<B<E<C=E<D<C<B=C<B<A<A<E<D
A<D<B<E<C=E<D<C<B=C<B<A=A<E<D
A<D<B<E<C=E<D<C<C<A=B=B<A<E<D
A<D<B<E<C=E<D<C<C<B<A<B<A<E<D
A<D<B<E<C=E<D<C=C<A=B=B<A<E<D
A<D<B<E<C=E<D<C=C<B<A<B<A<E<D
A<D<B<E<E<C<D<B=C=C<A<B<A<E<D
A<D<B<E<E<C<D<B=C=C<A=A=B<E<D
A<D<B<E<E<C<D<B=C=C<A=B<A<E<D
A<D<B<E<E<C<D<B=C=C<B<A<A<E<D
A<D<B<E<E<C<D<B=C=C<B<A=A<E<D
A<D<B<E<E<C<D<C<A=B=B=C<A<E<D
A<D<B<E<E<C<D<C<B<A<C<B<A<E<D
A<D<B<E<E<C<D<C<B<A=C<B<A<E<D
A<D<B<E<E<C<D<C<B<C<A<B<A<E<D
A<D<B<E<E<C<D<C<B<C<B<A<A<E<D
A<D<B<E<E<C<D<C<B<C<B<A=A<E<D
A<D<B<E<E<C<D<C<B=B=C<A<A<E<D
A<D<B<E<E<C<D<C<B=B=C<A=A<E<D
A<D<B<E<E<C<D<C<B=C<A<B<A<E<D
A<D<B<E<E<C<D<C<B=C<A=A=B<E<D
A<D<B<E<E<C<D<C<B=C<A=B<A<E<D
A<D<B<E<E<C<D<C<B=C<B<A<A<E<D
A<D<B<E<E<C<D<C<B=C<B<A=A<E<D
A<D<B<E<E<C<D<C<C<A=B=B<A<E<D
A<D<B<E<E<C<D<C<C<B<A<B<A<E<D
A<D<B<E<E<C<D<C=C<A=B=B<A<E<D
A<D<B<E<E<C<D<C=C<B<A<B<A<E<D
A<D<B<E<E<D<C<B=C=C<A<B<A<E<D
A<D<B<E<E<D<C<B=C=C<A=A=B<E<D
A<D<B<E<E<D<C<B=C=C<A=B<A<E<D
A<D<B<E<E<D<C<B=C=C<B<A<A<E<D
A<D<B<E<E<D<C<B=C=C<B<A=A<E<D
A<D<B<E<E<D<C<C<A=B=B=C<A<E<D
A<D<B<E<E<D<C<C<B<A<C<B<A<E<D
A<D<B<E<E<D<C<C<B<A=C<B<A<E<D
A<D<B<E<E<D<C<C<B<C<A<B<A<E<D
A<D<B<E<E<D<C<C<B<C<B<A<A<E<D
A<D<B<E<E<D<C<C<B<C<B<A=A<E<D
A<D<B<E<E<D<C<C<B=B=C<A<A<E<D
A<D<B<E<E<D<C<C<B=B=C<A=A<E<D
A<D<B<E<E<D<C<C<B=C<A<B<A<E<D
A<D<B<E<E<D<C<C<B=C<A=A=B<E<D
A<D<B<E<E<D<C<C<B=C<A=B<A<E<D
A<D<B<E<E<D<C<C<B=C<B<A<A<E<D
A<D<B<E<E<D<C<C<B=C<B<A=A<E<D
A<D<B<E<E<D<C<C<C<A=B=B<A<E<D
A<D<B<E<E<D<C<C<C<B<A<B<A<E<D
A<D<B<E<E<D<C<C=C<A=B=B<A<E<D
A<D<B<E<E<D<C<C=C<B<A<B<A<E<D
A<D<B<E<E<D<C=C<A=B=B=C<A<E<D
A<D<B<E<E<D<C=C<B<A<C<B<A<E<D
A<D<B<E<E<D<C=C<B<A=C<B<A<E<D
A<D<B<E<E<D<C=C<B<C<A<B<A<E<D
A<D<B<E<E<D<C=C<B<C<B<A<A<E<D
A<D<B<E<E<D<C=C<B<C<B<A=A<E<D
A<D<B<E<E<D<C=C<B=B=C<A<A<E<D
A<D<B<E<E<D<C=C<B=B=C<A=A<E<D
A<D<B<E<E<D<C=C<B=C<A<B<A<E<D
A<D<B<E<E<D<C=C<B=C<A=A=B<E<D
A<D<B<E<E<D<C=C<B=C<A=B<A<E<D
A<D<B<E<E<D<C=C<B=C<B<A<A<E<D
A<D<B<E<E<D<C=C<B=C<B<A=A<E<D
A<D<B<E<E<D<C=C<C<A=B=B<A<E<D
A<D<B<E<E<D<C=C<C<B<A<B<A<E<D
A<D<B<E<E<D<C=C=C<A=B=B<A<E<D
A<D<B<E<E<D<C=C=C<B<A<B<A<E<D
A<D<B<E=E<C<D<B=C=C<A<B<A<E<D
A<D<B<E=E<C<D<B=C=C<A=A=B<E<D
A<D<B<E=E<C<D<B=C=C<A=B<A<E<D
A<D<B<E=E<C<D<B=C=C<B<A<A<E<D
A<D<B<E=E<C<D<B=C=C<B<A=A<E<D
A<D<B<E=E<C<D<C<A=B=B=C<A<E<D
A<D<B<E=E<C<D<C<B<A<C<B<A<E<D
A<D<B<E=E<C<D<C<B<A=C<B<A<E<D
A<D<B<E=E<C<D<C<B<C<A<B<A<E<D
A<D<B<E=E<C<D<C<B<C<B<A<A<E<D
A<D<B<E=E<C<D<C<B<C<B<A=A<E<D
A<D<B<E=E<C<D<C<B=B=C<A<A<E<D
A<D<B<E=E<C<D<C<B=B=C<A=A<E<D
A<D<B<E=E<C<D<C<B=C<A<B<A<E<D
A<D<B<E=E<C<D<C<B=C<A=A=B<E<D
A<D<B<E=E<C<D<C<B=C<A=B<A<E<D
A<D<B<E=E<C<D<C<B=C<B<A<A<E<D
A<D<B<E=E<C<D<C<B=C<B<A=A<E<D
A<D<B<E=E<C<D<C<C<A=B=B<A<E<D
A<D<B<E=E<C<D<C<C<B<A<B<A<E<D
A<D<B<E=E<C<D<C=C<A=B=B<A<E<D
A<D<B<E=E<C<D<C=C<B<A<B<A<E<D
A<D<B<E=E<D<C<B=C=C<A<B<A<E<D
A<D<B<E=E<D<C<B=C=C<A=A=B<E<D
A<D<B<E=E<D<C<B=C=C<A=B<A<E<D
A<D<B<E=E<D<C<B=C=C<B<A<A<E<D
A<D<B<E=E<D<C<B=C=C<B<A=A<E<D
A<D<B<E=E<D<C<C<A=B=B=C<A<E<D
A<D<B<E=E<D<C<C<B<A<C<B<A<E<D
A<D<B<E=E<D<C<C<B<A=C<B<A<E<D
A<D<B<E=E<D<C<C<B<C<A<B<A<E<D
A<D<B<E=E<D<C<C<B<C<B<A<A<E<D
A<D<B<E=E<D<C<C<B<C<B<A=A<E<D
A<D<B<E=E<D<C<C<B=B=C<A<A<E<D
A<D<B<E=E<D<C<C<B=B=C<A=A<E<D
A<D<B<E=E<D<C<C<B=C<A<B<A<E<D
A<D<B<E=E<D<C<C<B=C<A=A=B<E<D
A<D<B<E=E<D<C<C<B=C<A=B<A<E<D
A<D<B<E=E<D<C<C<B=C<B<A<A<E<D
A<D<B<E=E<D<C<C<B=C<B<A=A<E<D
A<D<B<E=E<D<C<C<C<A=B=B<A<E<D
A<D<B<E=E<D<C<C<C<B<A<B<A<E<D
A<D<B<E=E<D<C<C=C<A=B=B<A<E<D
A<D<B<E=E<D<C<C=C<B<A<B<A<E<D
A<D<B<E=E<D<C=C<A=B=B=C<A<E<D
A<D<B<E=E<D<C=C<B<A<C<B<A<E<D
A<D<B<E=E<D<C=C<B<A=C<B<A<E<D
A<D<B<E=E<D<C=C<B<C<A<B<A<E<D
A<D<B<E=E<D<C=C<B<C<B<A<A<E<D
A<D<B<E=E<D<C=C<B<C<B<A=A<E<D
A<D<B<E=E<D<C=C<B=B=C<A<A<E<D
A<D<B<E=E<D<C=C<B=B=C<A=A<E<D
A<D<B<E=E<D<C=C<B=C<A<B<A<E<D
A<D<B<E=E<D<C=C<B=C<A=A=B<E<D
A<D<B<E=E<D<C=C<B=C<A=B<A<E<D
A<D<B<E=E<D<C=C<B=C<B<A<A<E<D
A<D<B<E=E<D<C=C<B=C<B<A=A<E<D
A<D<B<E=E<D<C=C<C<A=B=B<A<E<D
A<D<B<E=E<D<C=C<C<B<A<B<A<E<D
A<D<B<E=E<D<C=C=C<A=B=B<A<E<D
A<D<B<E=E<D<C=C=C<B<A<B<A<E<D
A<E<C=D=D<B<B<E<A=C=C<B<A<E<D
A<E<C=D=D<B<B<E<C<A=C<B<A<E<D
A<E<C=D=D<B=B<E<A=C=C<B<A<E<D
A<E<C=D=D<B=B<E<C<A=C<B<A<E<D
A<E<C=D=D<B=B=C<A<B<E<E<C<A<D
A<E<C=D=D<B=B=C<A<B<E=E<C<A<D
A<E<C=D=D<B=B=C<A<B=E<E<C<A<D
A<E<C=D=D<B=B=C<A<B=E=E<C<A<D
A<E<C=D=D<B=B=C<A<E<B<E<C<A<D
A<E<C=D=D<B=B=C<A=B<E<E<C<A<D
A<E<C=D=D<B=B=C<A=B<E=E<C<A<D
A<E<C=D=D<B=C<A=B=B<E<E<C<A<D
A<E<C=D=D<B=C<A=B=B<E=E<C<A<D
A<E<C=D=D<B=C<B<A<B=E<E<C<A<D
A<E<C=D=D<B=C<B<A<B=E=E<C<A<D
A<E<C=D=D<B=C<B<A<E<B<E<C<A<D
A<E<C=D=D<C<B<A=B=B<E<E<C<A<D
A<E<C=D=D<C<B<A=B=B<E=E<C<A<D
A<E<D<B=C=C<B<A<E<D<D<B<E<C<A
A<E<D<B=C=C<B<A<E<D=D<B<E<C<A
A<E<D<B=C=C=D<A=B=B<E<E<C<A<D
A<E<D<B=C=C=D<A=B=B<E=E<C<A<D
A<E<D<B=C=C=D<B<A<B<E<E<C<A<D
A<E<D<B=C=C=D<B<A<B<E=E<C<A<D
A<E<D<B=C=C=D<B<A<B=E<E<C<A<D
A<E<D<B=C=C=D<B<A<B=E=E<C<A<D
A<E<D<B=C=C=D<B<A<E<B<E<C<A<D
A<E<D<B=C=C=D<B<A=B<E<E<C<A<D
A<E<D<B=C=C=D<B<A=B<E=E<C<A<D
A<E<D<C<B<B<E<C<A<D<D<C<B<A<E
A<E<D<C<B<B<E<C<A<D=D<C<B<A<E
A<E<D<C<B<C<B<A<E<D<D<B<E<C<A
A<E<D<C<B<C<B<A<E<D=D<B<E<C<A
A<E<D<C<B<D<B<E<A=C=C<B<A<E<D
A<E<D<C<B<D<B<E<C<A<C<B<A<E<D
A<E<D<C<B<D<B<E<C<A=C<B<A<E<D
A<E<D<C<B<D<B<E<C<C<A<B<A<E<D
A<E<D<C<B<D<B<E<C<C<B<A<A<E<D
A<E<D<C<B<D<B<E<C<C<B<A=A<E<D
A<E<D<C<B<D<B<E<C=C<A<B<A<E<D
A<E<D<C<B<D<B<E<C=C<B<A<A<E<D
A<E<D<C<B<D<B<E<C=C<B<A=A<E<D
A<E<D<C<B<D<C<A=B=B<E<E<C<A<D
A<E<D<C<B<D<C<A=B=B<E=E<C<A<D
A<E<D<C<B<D<C<B<A<B<E<E<C<A<D
A<E<D<C<B<D<C<B<A<B<E=E<C<A<D
A<E<D<C<B<D<C<B<A<B=E<E<C<A<D
A<E<D<C<B<D<C<B<A<B=E=E<C<A<D
A<E<D<C<B<D<C<B<A<E<B<E<C<A<D
A<E<D<C<B=B<E<C<A<D<D<C<B<A<E
A<E<D<C<B=B<E<C<A<D=D<C<B<A<E
A<E<D<C<B=B=C<A<E<D<D<B<E<C<A
A<E<D<C<B=B=C<A<E<D=D<B<E<C<A
A<E<D<C<B=B=D<E<A=C=C<B<A<E<D
A<E<D<C<B=B=D<E<C<A<C<B<A<E<D
A<E<D<C<B=B=D<E<C<A=C<B<A<E<D
A<E<D<C<B=B=D<E<C<C<A<B<A<E<D
A<E<D<C<B=B=D<E<C<C<A=A=B<E<D
A<E<D<C<B=B=D<E<C<C<B<A<A<E<D
A<E<D<C<B=B=D<E<C<C<B<A=A<E<D
A<E<D<C<B=B=D<E<C=C<A<B<A<E<D
A<E<D<C<B=B=D<E<C=C<A=A=B<E<D
A<E<D<C<B=B=D<E<C=C<B<A<A<E<D
A<E<D<C<B=B=D<E<C=C<B<A=A<E<D
A<E<D<C<B=C<B<A<E<D<D<B<E<C<A
A<E<D<C<B=C<B<A<E<D=D<B<E<C<A
A<E<D<C<B=D<B<E<A=C=C<B<A<E<D
A<E<D<C<B=D<B<E<C<A<C<B<A<E<D
A<E<D<C<B=D<B<E<C<A=C<B<A<E<D
A<E<D<C<B=D<B<E<C<C<A<B<A<E<D
A<E<D<C<B=D<B<E<C<C<B<A<A<E<D
A<E<D<C<B=D<B<E<C<C<B<A=A<E<D
A<E<D<C<B=D<B<E<C=C<A<B<A<E<D
A<E<D<C<B=D<B<E<C=C<B<A<A<E<D
A<E<D<C<B=D<B<E<C=C<B<A=A<E<D
A<E<D<C<B=D<C<A=B=B<E<E<C<A<D
A<E<D<C<B=D<C<A=B=B<E=E<C<A<D
A<E<D<C<B=D<C<B<A<B<E<E<C<A<D
A<E<D<C<B=D<C<B<A<B<E=E<C<A<D
A<E<D<C<B=D<C<B<A<B=E<E<C<A<D
A<E<D<C<B=D<C<B<A<B=E=E<C<A<D
A<E<D<C<B=D<C<B<A<E<B<E<C<A<D
A<E<D<C<D<B<B<E<A=C=C<B<A<E<D
A<E<D<C<D<B<B<E<C<A<C<B<A<E<D
A<E<D<C<D<B<C<A=B=B<E<E<C<A<D
A<E<D<C<D<B<C<A=B=B<E=E<C<A<D
A<E<D<C<D<B<C<B<A<B<E<E<C<A<D
A<E<D<C<D<B<C<B<A<B<E=E<C<A<D
A<E<D<C<D<B<C<B<A<B=E<E<C<A<D
A<E<D<C<D<B<C<B<A<B=E=E<C<A<D
A<E<D<C<D<B<C<B<A<E<B<E<C<A<D
A<E<D<C<D<B=B<E<A=C=C<B<A<E<D
A<E<D<C<D<B=B<E<C<A<C<B<A<E<D
A<E<D<C<D<B=B=C<A<B<E<E<C<A<D
A<E<D<C<D<B=B=C<A<B<E=E<C<A<D
A<E<D<C<D<B=B=C<A<B=E<E<C<A<D
A<E<D<C<D<B=B=C<A<B=E=E<C<A<D
A<E<D<C<D<B=B=C<A<E<B<E<C<A<D
A<E<D<C<D<B=B=C<A=B<E<E<C<A<D
A<E<D<C<D<B=B=C<A=B<E=E<C<A<D
A<E<D<C<D<B=C<A=B=B<E<E<C<A<D
A<E<D<C<D<B=C<A=B=B<E=E<C<A<D
A<E<D<C<D<B=C<B<A<B<E<E<C<A<D
A<E<D<C<D<B=C<B<A<B<E=E<C<A<D
A<E<D<C<D<B=C<B<A<E<B<E<C<A<D
A<E<D<C<D<C<B<A=B=B<E<E<C<A<D
A<E<D<C<D<C<B<A=B=B<E=E<C<A<D
A<E<D<C<D<C<B<B<A<B=E<E<C<A<D
A<E<D<C<D<C<B<B<A<B=E=E<C<A<D
A<E<D<C<D<C<B<B<A<E<B<E<C<A<D
A<E<D<C<D<C<B=B<A<B=E<E<C<A<D
A<E<D<C<D<C<B=B<A<B=E=E<C<A<D
A<E<D<C<D<C<B=B<A<E<B<E<C<A<D
A<E<D<C=C=D<B<A=B=B<E<E<C<A<D
A<E<D<C=C=D<B<A=B=B<E=E<C<A<D
A<E<D<C=C=D<B<B<A<B=E<E<C<A<D
A<E<D<C=C=D<B<B<A<B=E=E<C<A<D
A<E<D<C=C=D<B<B<A<E<B<E<C<A<D
A<E<D<C=C=D<B=B<A<B=E<E<C<A<D
A<E<D<C=C=D<B=B<A<B=E=E<C<A<D
A<E<D<C=C=D<B=B<A<E<B<E<C<A<D
A<E<D<C=D<B<B<E<A=C=C<B<A<E<D
A<E<D<C=D<B<B<E<C<A<C<B<A<E<D
A<E<D<C=D<B<B<E<C<A=C<B<A<E<D
A<E<D<C=D<B<C<A=B=B<E<E<C<A<D
A<E<D<C=D<B<C<A=B=B<E=E<C<A<D
A<E<D<C=D<B<C<B<A<B<E<E<C<A<D
A<E<D<C=D<B<C<B<A<B<E=E<C<A<D
A<E<D<C=D<B<C<B<A<B=E<E<C<A<D
A<E<D<C=D<B<C<B<A<B=E=E<C<A<D
A<E<D<C=D<B<C<B<A<E<B<E<C<A<D
A<E<D<C=D<B=B<E<A=C=C<B<A<E<D
A<E<D<C=D<B=B<E<C<A<C<B<A<E<D
A<E<D<C=D<B=B<E<C<A=C<B<A<E<D
A<E<D<C=D<B=B=C<A<B=E<E<C<A<D
A<E<D<C=D<B=B=C<A<B=E=E<C<A<D
A<E<D<C=D<B=B=C<A<E<B<E<C<A<D
A<E<D<C=D<B=B=C<A=B<E<E<C<A<D
A<E<D<C=D<B=B=C<A=B<E=E<C<A<D
A<E<D<C=D<B=C<A=B=B<E<E<C<A<D
A<E<D<C=D<B=C<A=B=B<E=E<C<A<D
A<E<D<C=D<B=C<B<A<B<E<E<C<A<D
A<E<D<C=D<B=C<B<A<B<E=E<C<A<D
A<E<D<C=D<B=C<B<A<B=E<E<C<A<D
A<E<D<C=D<B=C<B<A<B=E=E<C<A<D
A<E<D<C=D<B=C<B<A<E<B<E<C<A<D
A<E<D<C=D<C<B<B<A<B=E<E<C<A<D
A<E<D<C=D<C<B<B<A<B=E=E<C<A<D
A<E<D<C=D<C<B<B<A<E<B<E<C<A<D
A<E<D<C=D<C<B=B<A<B=E<E<C<A<D
A<E<D<C=D<C<B=B<A<B=E=E<C<A<D
A<E<D<C=D<C<B=B<A<E<B<E<C<A<D
A<E<D<D<B=C=C<B<A<B=E<E<C<A<D
A<E<D<D<B=C=C<B<A<B=E=E<C<A<D
A<E<D<D<B=C=C<B<A<E<B<E<C<A<D
A<E<D<D<C<B<B<E<A=C=C<B<A<E<D
A<E<D<D<C<B<B<E<C<A<C<B<A<E<D
A<E<D<D<C<B<C<B<A<B=E<E<C<A<D
A<E<D<D<C<B<C<B<A<B=E=E<C<A<D
A<E<D<D<C<B<C<B<A<E<B<E<C<A<D
A<E<D<D<C<B=B<E<A=C=C<B<A<E<D
A<E<D<D<C<B=B<E<C<A<C<B<A<E<D
A<E<D=D<B=C=C<B<A<B=E<E<C<A<D
A<E<D=D<B=C=C<B<A<B=E=E<C<A<D
A<E<D=D<B=C=C<B<A<E<B<E<C<A<D
A<E<D=D<C<B<B<E<A=C=C<B<A<E<D
A<E<D=D<C<B<B<E<C<A<C<B<A<E<D
A<E<D=D<C<B<C<B<A<B=E<E<C<A<D
A<E<D=D<C<B<C<B<A<B=E=E<C<A<D
A<E<D=D<C<B<C<B<A<E<B<E<C<A<D
A<E<D=D<C<B=B<E<A=C=C<B<A<E<D
A<E<D=D<C<B=B<E<C<A<C<B<A<E<D


==> anc/Python_Scripts/Identity_Assigners/Identity_Assigner_and_Tester_-_Custom_Identity___Identity_Relabeller__pub_.py <==
## Changeable variables
NumberOfDice = 5
NumberOfDieSides = 3

IdentityString1 = "A<D<B<E<C<E<D<C<B<A<C<B<A<E<D"

Stringswitcher = True
if Stringswitcher:
    OGstr = IdentityString1
    B_becomes = "D"
    C_becomes = "B"
    D_becomes = "E"
    E_becomes = "C"

MethodUsed = "Method Name"
MethodDesc = "Method Description"

FilePath = "" # Leave blank to write to C:/ or add a location (that ends with a "/") between the quotation marks to write elsewhere (NB: use "/" between levels, not "\") 

##

NumberOfDiceToBeat = NumberOfDice - 1
  # NB: This is not possible, but this setup enables testing all configurations
NumberOfNumbers = NumberOfDice * NumberOfDieSides

import os
if not os.path.exists('C:/' + FilePath + 'IdentityTests'):
    os.makedirs('C:/' + FilePath + 'IdentityTests')
os.chdir('C:/' + FilePath + 'IdentityTests')

import sys
sys.path.append('C:/' + FilePath)

import numpy as np
import linecache
import re

if Stringswitcher:
    IdentityString1 = IdentityString1.replace("B","b")
    IdentityString1 = IdentityString1.replace("C","c")
    IdentityString1 = IdentityString1.replace("D","d")
    IdentityString1 = IdentityString1.replace("E","e")
    IdentityString1 = IdentityString1.replace("b", B_becomes)
    IdentityString1 = IdentityString1.replace("c", C_becomes)
    IdentityString1 = IdentityString1.replace("d", D_becomes)
    IdentityString1 = IdentityString1.replace("e", E_becomes)

if NumberOfNumbers > 255:
    Dice = np.zeros((NumberOfDice,NumberOfDieSides), dtype=np.uint16)
else:
    Dice = np.zeros((NumberOfDice,NumberOfDieSides), dtype=np.uint8)

if NumberOfDieSides**2 > 65535:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint32)    
elif NumberOfDieSides**2 > 255:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint16)
else:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint8)

LastUsedIndex = np.zeros((NumberOfDice), dtype=np.uint8)

Alphabet = ["A", "B", "C", "D", "E", "F", "G", "H", "I", "J", "K", "L", "M", "N", "O", "P", "Q", "R", "S", "T", "U", "V", "W", "X", "Y", "Z"]

## Assign Dice face values

Dice[0][0] = 1
LastUsedIndex[0] = 1
LastNumber = 1
i = 1
while i < len(IdentityString1):
    if IdentityString1[i:i+1] == '<':
        NextNumber = LastNumber + 1
    elif IdentityString1[i:i+1] == '=':
        NextNumber = LastNumber
    else:
        print("error")
        sys.exit()
    DiceNumber = Alphabet.index(IdentityString1[i+1:i+2])
    Dice[DiceNumber][LastUsedIndex[DiceNumber]] = NextNumber
    LastNumber = NextNumber
    LastUsedIndex[DiceNumber] +=1
    i += 2 

## Calculate wins.
    # DiceTallies[], where index(i,j) = # of times Dice i won over Dice j

n = 0    
while n < NumberOfDice:
    b = 0
    while b < NumberOfDiceToBeat:
        i = 0
        Wins = 0
        Losses = 0
        if n + b + 1 >= NumberOfDice:
            m = n + b + 1 - NumberOfDice
        else:
            m = n + b + 1
        while i < NumberOfDieSides:                                                  
            j = 0                                                                     
            while j < NumberOfDieSides:
                if Dice[n][j] > Dice[m][i]:
                    Wins += 1
                if Dice[n][j] < Dice[m][i]:
                    Losses += 1
                j +=1
            i +=1
        DiceTallies[n][m] = Wins
        DiceTallies[m][n] = Losses 
        b +=1
    n +=1

## Save Results

IdentityCode = IdentityString1.replace("=","")
IdentityCode = IdentityCode.replace("<","")
MUsed = MethodUsed.replace('"',"")
MUsed = MUsed.replace(" ","")
IdentityCode = MUsed + IdentityCode[::2]
    
TallyHeader = "                       "

SolutionsFile = open('Tally Results of ' + IdentityCode + '.txt', 'w')

SolutionsFile.writelines("Identity expanded with the " + MethodUsed + " expansion method. \n")

SolutionsFile.write("Identity: " + IdentityString1 + "\n")

if Stringswitcher:
    SolutionsFile.write("Original identity: " + OGstr + "\n")
    SolutionsFile.write("     B became " + str(B_becomes) + "\n") 
    SolutionsFile.write("     C became " + str(C_becomes) + "\n") 
    SolutionsFile.write("     D became " + str(D_becomes) + "\n")
    SolutionsFile.write("     E became " + str(E_becomes) + "\n")

SolutionsFile.write(MethodDesc)

SolutionsFile.write("\n")
SolutionsFile.write("\n")

n = 0
while n < NumberOfDice:
    SolutionsFile.write("Dice " + str(Alphabet[n]) + "'s sides: " + str(Dice[n]) + "\n")
    TallyHeader = TallyHeader + str(Alphabet[n] + "   ")
    n += 1

SolutionsFile.writelines("\n" + TallyHeader + "\n")

n = 0
while n < NumberOfDice:
    SolutionsFile.writelines("Dice " + str(Alphabet[n]) + "'s win tallies: " + str(DiceTallies[n]) + "\n")
    n += 1

SolutionsFile.writelines("- NB: swap indices to see the number of losses in the same matchup." + "\n" + "\n")

n = 0
while n < NumberOfDice:
    Beat = ""
    SolutionsFile.writelines("Dice " + str(Alphabet[n]) + " beat dice: ")
    b = 0
    while b < NumberOfDiceToBeat:
        if n + b + 1 >= NumberOfDice:
            m = n + b + 1 - NumberOfDice
        else:
            m = n + b + 1
        if DiceTallies[n][m] > DiceTallies[m][n]:
            Beat = Beat + str(Alphabet[m]) + ", "
        b +=1
    SolutionsFile.write(Beat[:-2] + "\n")    
    n +=1

SolutionsFile.close()

==> anc/Python_Scripts/Identity_Assigners/Identity_Assigner_and_Tester_-_Identity_Addition__pub_.py <==
## Changeable variables
NumberOfDice = 3
NumberOfDieSides = 3

# Methods for Identity Addition
SeriesEq = False # This option puts a "=" between adjacent NI.
SeriesLt = False # This option puts a "<" between adjacent NI.
 # If both are set to 'True', then only SeriesLt runs.

NumberOfStr = 3   # This script is only set up to test 2 or 3 Nontransitive Identities via the Identity Addition method.

IdentityString1 = 'A<C<B<C<B<A<B<A<C'
IdentityString2 = 'A<C=C<B=B<A<B<A<C'
IdentityString3 = 'A<C<B=B<A<C=C<B<A'

FilePath = "" # Leave blank to write to C:/ or add a location (that ends with a "/") between the quotation marks to write elsewhere (NB: use "/" between levels, not "\") 

##
import os
if not os.path.exists('C:/' + FilePath + 'IdentityTests'):
    os.makedirs('C:/' + FilePath + 'IdentityTests')
os.chdir('C:/' + FilePath + 'IdentityTests')

import sys
sys.path.append('C:/' + FilePath)

import numpy as np
import linecache
import re

NumberOfDiceToBeat = NumberOfDice - 1
NumberOfNumbers = NumberOfDice * NumberOfDieSides

if NumberOfNumbers > 255:
    Dice = np.zeros((NumberOfDice,NumberOfStr*NumberOfDieSides), dtype=np.uint16)
else:
    Dice = np.zeros((NumberOfDice,NumberOfStr*NumberOfDieSides), dtype=np.uint8)

if NumberOfDieSides**2 > 65535:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint32)    
elif NumberOfDieSides**2 > 255:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint16)
else:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint8)

LastUsedIndex = np.zeros((NumberOfDice), dtype=np.uint8)

Alphabet = ["A", "B", "C", "D", "E", "F", "G", "H", "I", "J", "K", "L", "M", "N", "O", "P", "Q", "R", "S", "T", "U", "V", "W", "X", "Y", "Z"]

if SeriesLt:
    SeriesEq = False

## Assign Dice face values

Dice[0][0] = 1
LastUsedIndex[0] = 1
LastNumber = 1
i = 1
while i < len(IdentityString1):
    if IdentityString1[i:i+1] == '<':
        NextNumber = LastNumber + 1
    elif IdentityString1[i:i+1] == '=':
        NextNumber = LastNumber
    else:
        print("error")
        sys.exit()
    DiceNumber = Alphabet.index(IdentityString1[i+1:i+2])
    Dice[DiceNumber][LastUsedIndex[DiceNumber]] = NextNumber
    LastNumber = NextNumber
    LastUsedIndex[DiceNumber] +=1
    i += 2 

if NumberOfStr >=2:
    if SeriesLt:
        LastNumber +=1
        Dice[0][NumberOfDieSides] = LastNumber
    elif SeriesEq:
        Dice[0][NumberOfDieSides] = LastNumber
    LastUsedIndex[0] += 1
    i = 1
    while i < len(IdentityString2):
        if IdentityString2[i:i+1] == '<':
            NextNumber = LastNumber + 1
        elif IdentityString2[i:i+1] == '=':
            NextNumber = LastNumber
        else:
            print("error")
            sys.exit()
        DiceNumber = Alphabet.index(IdentityString2[i+1:i+2])
        Dice[DiceNumber][LastUsedIndex[DiceNumber]] = NextNumber
        LastNumber = NextNumber
        LastUsedIndex[DiceNumber] +=1
        i += 2 
        
if NumberOfStr >=3:
    if SeriesLt:
        LastNumber +=1
        Dice[0][2*NumberOfDieSides] = LastNumber
    elif SeriesEq:
        Dice[0][2*NumberOfDieSides] = LastNumber
    LastUsedIndex[0] += 1
    i = 1
    while i < len(IdentityString3):
        if IdentityString3[i:i+1] == '<':
            NextNumber = LastNumber + 1
        elif IdentityString3[i:i+1] == '=':
            NextNumber = LastNumber
        else:
            print("error")
            sys.exit()
        DiceNumber = Alphabet.index(IdentityString3[i+1:i+2])
        Dice[DiceNumber][LastUsedIndex[DiceNumber]] = NextNumber
        LastNumber = NextNumber
        LastUsedIndex[DiceNumber] +=1
        i += 2 

## Calculate wins.
    # DiceTallies[], where index(i,j) = # of times Dice i won over Dice j

n = 0    
while n < NumberOfDice:
    b = 0
    while b < NumberOfDiceToBeat:
        i = 0
        Wins = 0
        Losses = 0
        if n + b + 1 >= NumberOfDice:
            m = n + b + 1 - NumberOfDice
        else:
            m = n + b + 1
        while i < NumberOfStr*NumberOfDieSides:                                                  
            j = 0                                                                     
            while j < NumberOfStr*NumberOfDieSides:
                if Dice[n][j] > Dice[m][i]:
                    Wins += 1
                if Dice[n][j] < Dice[m][i]:
                    Losses += 1
                j +=1
            i +=1
        DiceTallies[n][m] = Wins
        DiceTallies[m][n] = Losses 
        b +=1
    n +=1

## Save Results

if SeriesLt:
    MethodUsed = '(Less Than) Identity Addition'
elif SeriesEq:
    MethodUsed = '(Equal To) Identity Addition'

if NumberOfStr == 2:
    IdentityCode = IdentityString1 + "&" + IdentityString2
else: 
    IdentityCode = IdentityString1 + "&" + IdentityString2 + "&" + IdentityString3  
    
IdentityCode = IdentityCode.replace("=","")
IdentityCode = IdentityCode.replace("<","")
MUsed = MethodUsed.replace('"',"")
MUsed = MUsed.replace(" ","")
IdentityCode = MUsed + IdentityCode[::2]
    
TallyHeader = "                       "

SolutionsFile = open('Tally Results of ' + IdentityCode + '.txt', 'w')

SolutionsFile.writelines("Identity expanded with the " + MethodUsed + " expansion method \n" + 
                            "using Identity Strings: " + IdentityString1+ "\n" + 
                            "                        " + IdentityString2+ "\n")
if NumberOfStr == 3:
    SolutionsFile.writelines("                        " + IdentityString3+ "\n")

SolutionsFile.write("\n")

if SeriesLt:
    SolutionsFile.write('This method maps two "solved" identities to one set of dice, where the first A of the second Identity is "greater than" the last value of the previous identity.')
elif SeriesEq:
    SolutionsFile.write('This method maps two "solved" identities to one set of dice, where the first A of the second Identity is "equal to" the last value of the previous identity.')

SolutionsFile.write("\n")
SolutionsFile.write("\n")

n = 0
while n < NumberOfDice:
    SolutionsFile.write("Dice " + str(Alphabet[n]) + "'s sides: " + str(Dice[n]) + "\n")
    TallyHeader = TallyHeader + str(Alphabet[n] + "   ")
    n += 1

SolutionsFile.writelines("\n" + TallyHeader + "\n")

n = 0
while n < NumberOfDice:
    SolutionsFile.writelines("Dice " + str(Alphabet[n]) + "'s win tallies: " + str(DiceTallies[n]) + "\n")
    n += 1

SolutionsFile.writelines("- NB: swap indices to see the number of losses in the same matchup." + "\n" + "\n")

n = 0
while n < NumberOfDice:
    Beat = ""
    SolutionsFile.writelines("Dice " + str(Alphabet[n]) + " beat dice: ")
    b = 0
    while b < NumberOfDiceToBeat:
        if n + b + 1 >= NumberOfDice:
            m = n + b + 1 - NumberOfDice
        else:
            m = n + b + 1
        if DiceTallies[n][m] > DiceTallies[m][n]:
            Beat = Beat + str(Alphabet[m]) + ", "
        b +=1
    SolutionsFile.write(Beat[:-2] + "\n")    
    n +=1

SolutionsFile.close()

==> anc/Python_Scripts/Identity_Assigners/Identity_Assigner_and_Tester_-_Identity_Multiplication__pub_.py <==
## Changeable variables
NumberOfDice = 3
NumberOfDieSides = 3

IdentityString = 'A<C<B<C<B<A<B<A<C'

Method1 = False             # Method 1 is the "Identity Face Exponentiation" method.
Method2 = False             # Method 2 is the "Identity Dice Multiplication" method.
# Only one method should be set to "True", if both are set to True, only Method 1 will run.

Substring1 = 'A<C<B<C<B=B<A=A<C'
Substring2 = 'A<C=C<B=B<A<B<A<C'
Substring3 = 'A<C=C<B=B=B<A=A<C'

FilePath = "" # Leave blank to write to C:/ or add a location (that ends with a "/") between the quotation marks to write elsewhere (NB: use "/" between levels, not "\") 

## String Expansion options

NumberOfDiceToBeat = NumberOfDice - 1
NumberOfNumbers = NumberOfDice * NumberOfDieSides
NumberOfDigits =  len(str(NumberOfNumbers))

import os
if not os.path.exists('C:/' + FilePath + 'IdentityTests'):
    os.makedirs('C:/' + FilePath + 'IdentityTests')
os.chdir('C:/' + FilePath + 'IdentityTests')

import sys
sys.path.append('C:/' + FilePath)

import numpy as np
import linecache
import re

StringExpansion = True

OriginalIDString = IdentityString

if Method1:
    Method2 = False
    NumberOfDieSides = NumberOfDieSides**NumberOfDieSides

if Method2:
    NumberOfDice = NumberOfDice**2
    NumberOfDiceToBeat = NumberOfDice - 1
    NumberOfDieSides = NumberOfDieSides**2

if StringExpansion and Method1:
    IdentityString = IdentityString.replace("B", "::")
    IdentityString = IdentityString.replace("C", "!!")
    IdentityString = IdentityString.replace("A", Substring1)
    IdentityString = IdentityString.replace("::", Substring2)
    IdentityString = IdentityString.replace("!!", Substring3)
    

def Fixer(repeat, string, substring):         # Fixer fixes Method 2 for OriginalIDStrings with = between the same die faces
    if repeat == 2:
        FixedStr = string.replace("A","A=A")
        FixedStr = FixedStr.replace("B","B=B")
        FixedStr = FixedStr.replace("C","C=C")
    elif repeat == 3:
        FixedStr = string.replace("A","A=A=A")
        FixedStr = FixedStr.replace("B","B=B=B")
        FixedStr = FixedStr.replace("C","C=C=C")
    elif repeat == 4:
        FixedStr = string.replace("A","A=A=A=A")
        FixedStr = FixedStr.replace("B","B=B=B=B")
        FixedStr = FixedStr.replace("C","C=C=C=C")
    else:
        print("error")
    if substring == 2:
        FixedStr = FixedStr.replace("A","D")
        FixedStr = FixedStr.replace("B","E")
        FixedStr = FixedStr.replace("C","F")
    elif substring == 3:
        FixedStr = FixedStr.replace("A","G")
        FixedStr = FixedStr.replace("B","H")
        FixedStr = FixedStr.replace("C","I")
    return FixedStr

if StringExpansion and Method2:
    IdentityString = IdentityString.replace("A=A=A=A", "4a")
    IdentityString = IdentityString.replace("A=A=A", "3a")
    IdentityString = IdentityString.replace("A=A", "2a")
    IdentityString = IdentityString.replace("B=B=B=B", "4b")
    IdentityString = IdentityString.replace("B=B=B", "3b")
    IdentityString = IdentityString.replace("B=B", "2b")
    IdentityString = IdentityString.replace("C=C=C=C", "4c")
    IdentityString = IdentityString.replace("C=C=C", "3c")
    IdentityString = IdentityString.replace("C=C", "2c")
    IdentityString = IdentityString.replace("B", "::")
    IdentityString = IdentityString.replace("C", "!!")
    IdentityString = IdentityString.replace("A", Substring1)
    SubString2Offset = Substring2.replace("A", "D")
    SubString2Offset = SubString2Offset.replace("B", "E")
    SubString2Offset = SubString2Offset.replace("C", "F")    
    IdentityString = IdentityString.replace("::", SubString2Offset)
    SubString3Offset = Substring3.replace("A", "G")
    SubString3Offset = SubString3Offset.replace("B", "H")
    SubString3Offset = SubString3Offset.replace("C", "I")
    IdentityString = IdentityString.replace("!!", SubString3Offset)
    IdentityString = IdentityString.replace("2a", Fixer(2, Substring1, 1))
    IdentityString = IdentityString.replace("3a", Fixer(3, Substring1, 1))
    IdentityString = IdentityString.replace("4a", Fixer(4, Substring1, 1))
    IdentityString = IdentityString.replace("2b", Fixer(2, Substring2, 2))
    IdentityString = IdentityString.replace("3b", Fixer(3, Substring2, 2))
    IdentityString = IdentityString.replace("4b", Fixer(4, Substring2, 2))
    IdentityString = IdentityString.replace("2c", Fixer(2, Substring3, 3))
    IdentityString = IdentityString.replace("3c", Fixer(3, Substring3, 3))
    IdentityString = IdentityString.replace("4c", Fixer(4, Substring3, 3))   

##

if NumberOfNumbers > 255:
    Dice = np.zeros((NumberOfDice,NumberOfDieSides), dtype=np.uint16)
else:
    Dice = np.zeros((NumberOfDice,NumberOfDieSides), dtype=np.uint8)

if NumberOfDieSides**2 > 65535:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint32)    
elif NumberOfDieSides**2 > 255:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint16)
else:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint8)

LastUsedIndex = np.zeros((NumberOfDice), dtype=np.uint8)


Alphabet = ["A", "B", "C", "D", "E", "F", "G", "H", "I", "J", "K", "L", "M", "N", "O", "P", "Q", "R", "S", "T", "U", "V", "W", "X", "Y", "Z"]

## Assign Dice face values

Dice[0][0] = 1
LastUsedIndex[0] = 1
LastNumber = 1
i = 1
while i < len(IdentityString):
    if IdentityString[i:i+1] == '<':
        NextNumber = LastNumber + 1
    elif IdentityString[i:i+1] == '=':
        NextNumber = LastNumber
    else:
        print("error")
        sys.exit()
    DiceNumber = Alphabet.index(IdentityString[i+1:i+2])
    Dice[DiceNumber][LastUsedIndex[DiceNumber]] = NextNumber
    LastNumber = NextNumber
    LastUsedIndex[DiceNumber] +=1
    i += 2 

## Calculate wins.
    # DiceTallies[], where index(i,j) = # of times Dice i won over Dice j

n = 0    
while n < NumberOfDice:
    b = 0
    while b < NumberOfDiceToBeat:
        i = 0
        Wins = 0
        Losses = 0
        if n + b + 1 >= NumberOfDice:
            m = n + b + 1 - NumberOfDice
        else:
            m = n + b + 1
        while i < NumberOfDieSides:                                                  
            j = 0                                                                     
            while j < NumberOfDieSides:
                if Dice[n][j] > Dice[m][i]:
                    Wins += 1
                if Dice[n][j] < Dice[m][i]:
                    Losses += 1
                j +=1
            i +=1
        DiceTallies[n][m] = Wins
        DiceTallies[m][n] = Losses 
        b +=1
    n +=1

## Save Results

IdentityCode = IdentityString.replace("=","")
IdentityCode = IdentityCode.replace("<","")
TallyHeader = "                       "
if StringExpansion and Method1:
    TallyHeader = TallyHeader + "  "
if StringExpansion and Method2:
    TallyHeader = TallyHeader + " "
    
SolutionsFile = open('Tally Results of ' + IdentityCode + '.txt', 'w')

SolutionsFile.writelines("Identity = " + IdentityString + "\n" + "\n")

if StringExpansion:
    if Method1:
        MethodUsed = "'Identity Face Exponentiation' method."
    if Method2:
        MethodUsed = "'Identity Dice Multiplication' method."
    SolutionsFile.writelines("Identity expanded with the " + MethodUsed + "\n" + 
                            "                  from = " + OriginalIDString + "\n" + 
                            "           Substring 1 = " + Substring1 + "\n" +
                            "           Substring 2 = " + Substring2 + "\n" +
                            "           Substring 3 = " + Substring3 + "\n")
    n = 0
while n < NumberOfDice:
    SolutionsFile.write("Dice " + str(Alphabet[n]) + "'s sides: " + str(Dice[n]) + "\n")
    TallyHeader = TallyHeader + str(Alphabet[n] + " ")
    if StringExpansion and Method1:
        TallyHeader = TallyHeader + "  "
    if StringExpansion and Method2:
        TallyHeader = TallyHeader + " "
    n += 1

SolutionsFile.writelines("\n" + TallyHeader + "\n")

n = 0
while n < NumberOfDice:
    SolutionsFile.writelines("Dice " + str(Alphabet[n]) + "'s win tallies: " + str(DiceTallies[n]) + "\n")
    n += 1

SolutionsFile.writelines("- NB: swap indices to see the number of losses in the same matchup." + "\n" + "\n")

n = 0
while n < NumberOfDice:
    Beat = ""
    SolutionsFile.writelines("Dice " + str(Alphabet[n]) + " beat dice: ")
    b = 0
    while b < NumberOfDiceToBeat:
        if n + b + 1 >= NumberOfDice:
            m = n + b + 1 - NumberOfDice
        else:
            m = n + b + 1
        if DiceTallies[n][m] > DiceTallies[m][n]:
            Beat = Beat + str(Alphabet[m]) + ", "
        b +=1
    SolutionsFile.write(Beat[:-2] + "\n")    
    n +=1

SolutionsFile.close()

==> anc/Python_Scripts/NontransitiveDice_V2__pub_.py <==
## Changeable variables
NumberOfDice = 3
NumberOfDieSides = 4
NumberOfDiceToBeat = 1
FirstRun = True
MonitorTickers = True
MoreForbidden = False
LessForbidden = True

FilePath = "" # Leave blank to write to C:/ or add a location (that ends with a "/") between the quotation marks to write elsewhere (NB: use "/" between levels, not "\") 

##

import os

if not os.path.exists('C:/' + FilePath + 'V2 Results' + str(NumberOfDice) + str(NumberOfDieSides) + str(NumberOfDiceToBeat)):
    os.makedirs('C:/' + FilePath + 'V2 Results' + str(NumberOfDice) + str(NumberOfDieSides) + str(NumberOfDiceToBeat))
os.chdir('C:/' + FilePath + 'V2 Results'+ str(NumberOfDice) + str(NumberOfDieSides) + str(NumberOfDiceToBeat))

import sys
sys.path.append('C:/' + FilePath)

import numpy as np
import linecache
import re

try: 
    done = open('done.txt', 'r')
    print("Operation previously completed.")
    print("Terminating operation.")
    sys.exit()
except FileNotFoundError:
    pass

if NumberOfDiceToBeat >= NumberOfDice or NumberOfDice < 3 or NumberOfDieSides < 3 or NumberOfDiceToBeat < 1:
    print("Variables are incompatible.")
    sys.exit()

NumberOfNumbers = NumberOfDice * NumberOfDieSides
NumberOfBase = 2*NumberOfDice
NumberOfDigits =  len(str(NumberOfBase-1))
Tickerlength = NumberOfDigits*(NumberOfNumbers-1)

if NumberOfDigits >= 3:
    print("Must increase StringForbidder and IdentityBuilder dtypes by 1 (or more) units.")
    sys.exit()

if NumberOfNumbers > 255:
    Dice = np.zeros((NumberOfDice,NumberOfDieSides), dtype=np.uint16)
    DiceFaceCt = np.zeros((NumberOfBase), dtype=np.uint16)
else:
    Dice = np.zeros((NumberOfDice,NumberOfDieSides), dtype=np.uint8)
    DiceFaceCt = np.zeros((NumberOfBase), dtype=np.uint8)

if NumberOfDieSides**2 > 65535:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint32)    
elif NumberOfDieSides**2 > 255:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint16)
else:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint8)

Alphabet = ["A", "B", "C", "D", "E", "F", "G", "H", "I", "J", "K", "L", "M", "N", "O", "P", "Q", "R", "S", "T", "U", "V", "W", "X", "Y", "Z"]

if MoreForbidden:
    StringForbidder = np.empty([NumberOfBase+NumberOfDice*(NumberOfDice-1)], dtype='U4')
    CheckTo = NumberOfBase+NumberOfDice*(NumberOfDice-1)
    StringOkayer = np.empty([2 * (NumberOfDice-1)], dtype='U3')
else:
    StringForbidder = np.empty([NumberOfBase], dtype='U4')
    CheckTo = NumberOfBase
    StringOkayer = np.empty([2 * (NumberOfDice-1)], dtype='U3')

IdentityBuilder = np.empty([NumberOfBase], dtype='U2')
LastUsedIndex = np.zeros((NumberOfDice), dtype=np.uint8)

if MonitorTickers:
    MonitorTick = open('MonitorTick.txt', 'a')
    MonitorTick.close()

i = 0
while i < NumberOfBase:
    if i < NumberOfDice:
        IdentityBuilder[i] = "=" + Alphabet[i]
        StringForbidder[i] = str(i).zfill(NumberOfDigits) + str(i+NumberOfDice).zfill(NumberOfDigits)
    else:
        IdentityBuilder[i] = "<" + Alphabet[i-NumberOfDice]
        StringForbidder[i] = str(i).zfill(NumberOfDigits) + str(i).zfill(NumberOfDigits)
    i +=1

if MoreForbidden:
    i = NumberOfBase 
    n = NumberOfDice - 1
    while n > 0:
        j = n - 1
        while j >= 0:
            StringForbidder[i] = str(n).zfill(NumberOfDigits) + str(j).zfill(NumberOfDigits)
            StringForbidder[i+1] = str(n+NumberOfDice).zfill(NumberOfDigits) + str(j).zfill(NumberOfDigits)
            j -=1
            i +=2
        n -=1

i = 0
while i < NumberOfDice - 1:
    StringOkayer[i] = str(i) + str(NumberOfDice-1) + str(2*NumberOfDice-1)
    StringOkayer[i + NumberOfDice - 1] = str(i + NumberOfDice) + str(NumberOfDice-1) + str(2*NumberOfDice-1)
    i +=1

LastSetString = str(NumberOfBase-1)
n = 1
while n < NumberOfDieSides:
    LastSetString = LastSetString + str(NumberOfBase-1)
    n += 1

if FirstRun:
    try: 
        ResultsFor = open('ResultsFor.txt', 'r')
        if int(linecache.getline('ResultsFor.txt', 2)) == int(str(NumberOfDice) + str(NumberOfDieSides) + str(NumberOfDiceToBeat)):
            print("Error, not first run.")
            print("Parameters, adjusted.")
            FirstRun = False
        if int(linecache.getline('ResultsFor.txt', 2)) != int(str(NumberOfDice) + str(NumberOfDieSides) + str(NumberOfDiceToBeat)):
            print("Error, not first run.")
            print("Operation stopped.")
            sys.exit()
        ResultsFor.close()
    except FileNotFoundError:
        # Then it actually is the first run...
        Ticker =  ''  
        i = 1                                                                     
        while i < NumberOfDice:
            j = 0
            while j < NumberOfDieSides:
                Ticker = Ticker + str(i)
                j +=1
            i +=1
        Ticker = int(Ticker.zfill(Tickerlength))
        TickerFile = open('TickerFile.txt', 'w')
        TickerFile.write(str(Ticker).zfill(Tickerlength))
        TickerFile.close()
        ResultsFor = open('ResultsFor.txt', 'w')
        ResultsFor.write((str(NumberOfDice) + " dice with " + str(NumberOfDieSides) + 
                        " sides each, beating " + str(NumberOfDiceToBeat) + " die/dice each.\n"))
        ResultsFor.write(str(NumberOfDice) + str(NumberOfDieSides) + str(NumberOfDiceToBeat))
        ResultsFor.write("\n")
        ResultsFor.write("From ticker = " + str(Ticker) + " to the ticker starting with: " + LastSetString)
        ResultsFor.close()

if not FirstRun:
    ResultsFor = open('ResultsFor.txt', 'r')
    if int(linecache.getline('ResultsFor.txt', 2)) != int(str(NumberOfDice) + str(NumberOfDieSides) + str(NumberOfDiceToBeat)):
        print("Error, previous results for a different scenario.")
        print("Operation stopped.")
        sys.exit()
    ResultsFor.close()
    TickerFile = open('TickerFile.txt', 'r+')
    Ticker = int(TickerFile.read())
    TickerFile.close()
    if Ticker >= int(re.sub('[0-9\n\.]', '9', str(10**(Tickerlength-1)))):
        print("Invalid Ticker.")
        print("Operation stopped.")
        sys.exit()

TicksSkipped = False
FirstPass = True
TickerViable = str(Ticker).zfill(Tickerlength)
TickerDivisor = 10**np.ceil(len(str(Ticker))/2)

## Below is the math bit.

while True:  
    if FirstPass or TicksSkipped:
        FirstPass = False
        TicksSkipped = False
        # Check if Last Set (from string)
        if TickerViable[:NumberOfDigits*NumberOfDieSides] == LastSetString:                          
            print("done")
            done = open('done.txt', 'w')
            done.write("done")
            done.close
            break
        if Ticker % TickerDivisor == 0:
            TickerFile = open('TickerFile.txt', 'r+')
            TickerFile.write(str(Ticker))
            TickerFile.close()
            print(str(Ticker).zfill(Tickerlength))
    else:
        Ticker += 1
    # Check Set Viability (Legit Dice face numbers) (from string)
    TickerViable = str(Ticker).zfill(Tickerlength)
    ViableSetTF = True
    i = 0
    while i <= Tickerlength - NumberOfDigits:
        if int(TickerViable[i: i + NumberOfDigits]) >= NumberOfBase:
            ViableSetTF = False
            Ticker = int(str(int(TickerViable[:i]) + 1) + re.sub('[0-9\n\.]', '0', TickerViable[i:])) 
            TicksSkipped = True
                # adjusts ticker to skip predictable non-viable sets...
                # and sets it up to save the new ticker on the next pass...
            break
        i += NumberOfDigits
    #   Forbid wrong number of die faces
    DiceFaceCt[...] = 0
    DiceFaceCt[0] = 1
    i = 0
    while i <= Tickerlength - NumberOfDigits and ViableSetTF:
        DiceFaceCt[int(TickerViable[i: i + NumberOfDigits])] +=1
        i += NumberOfDigits
    i = 0
    while i < NumberOfDice - 1 and ViableSetTF:
        if DiceFaceCt[i] + DiceFaceCt[i+NumberOfDice] != NumberOfDieSides:
            ViableSetTF = False
            break
        i +=1
    #   Forbid "A<A" type patterns...
    if not LessForbidden:
        i = 0
        while i <= Tickerlength - NumberOfDigits and ViableSetTF:
            n = 0
            while n < CheckTo:
                if TickerViable[i:i+2*NumberOfDigits] == StringForbidder[n]:
                    ViableSetTF = False
                    if n == NumberOfDice-1:
                        m = 0
                        while m < 2 * (NumberOfDice-1):
                            if TickerViable[i-NumberOfDigits:i+2*NumberOfDigits] == StringOkayer[m]:
                                ViableSetTF = True
                                break
                            m +=1
                    else:
                        break
                n +=1
            i +=NumberOfDigits
    if ViableSetTF:
        if TickerViable[:NumberOfDigits] == str(NumberOfDice).zfill(NumberOfDigits):
            ViableSetTF = False
    if not ViableSetTF:
        continue
    # Monitor checked Tickers
    if MonitorTickers:
        Monitor = open('MonitorTick.txt', 'a')
        Monitor.write(str(Ticker) + "\n")
        Monitor.close
    # Build Identity String
    IdentityString = "A"
    i = 0
    while i < Tickerlength:
        IdentityString = IdentityString + IdentityBuilder[int(TickerViable[:NumberOfDigits])]
        TickerViable = TickerViable[NumberOfDigits:]
        i += NumberOfDigits
    # Set Dice Faces (The first dice is always set to have the lowest value)
    Dice[0][0] = 1
    LastUsedIndex[...] = 0
    LastUsedIndex[0] = 1
    LastNumber = 1
    i = 1
    while i < len(IdentityString):
        if IdentityString[i:i+1] == '<':
            NextNumber = LastNumber + 1
        elif IdentityString[i:i+1] == '=':
            NextNumber = LastNumber
        else:
            print("error")
            sys.exit()
        DiceNumber = Alphabet.index(IdentityString[i+1:i+2])
        Dice[DiceNumber][LastUsedIndex[DiceNumber]] = NextNumber
        LastNumber = NextNumber
        LastUsedIndex[DiceNumber] +=1
        i += 1 + NumberOfDigits
    # reset win tallies
    DiceTallies[...] = 0
        # where index(winner,loser)
    # Check if proper winner
    n = 0
    ProperWinnerTF = True
    while n < NumberOfDice and ProperWinnerTF:
        b = 0
        while b < NumberOfDiceToBeat:
            i = 0
            Wins = 0
            Losses = 0
            if n + b + 1 >= NumberOfDice:
                while i < NumberOfDieSides:                                                  
                    j = 0                                                                     
                    while j < NumberOfDieSides:
                        if Dice[n][j] > Dice[b + n + 1 - NumberOfDice][i]:
                            Wins += 1
                        if Dice[n][j] < Dice[b + n + 1 - NumberOfDice][i]:
                            Losses += 1
                        j +=1
                    i +=1
                if Wins <= Losses:            
                    ProperWinnerTF = False
                    break
                else:
                    DiceTallies[n][b + n + 1 - NumberOfDice] = Wins
                    DiceTallies[b + n + 1 - NumberOfDice][n] = Losses 
            else:
                while i < NumberOfDieSides:
                    j = 0
                    while j < NumberOfDieSides:
                        if Dice[n][j] > Dice[n + b + 1][i]:
                            Wins += 1
                        if Dice[n][j] < Dice[n + b + 1][i]:
                            Losses += 1
                        j +=1
                    i +=1
                if Wins <= Losses:            
                    ProperWinnerTF = False
                    break
                else:
                    DiceTallies[n][b + n + 1] = Wins
                    DiceTallies[b + n + 1][n] = Losses
            b +=1
        n +=1
    if not ProperWinnerTF:
        continue
    # Save Results
    print("Viable set found: Ticker=")
    print(str(Ticker))
    SolutionsFile = open('SolutionsFile.txt', 'a')
    SolutionsFile.write(str(Ticker) + " " + IdentityString + "\n")
    n = 0
    while n < NumberOfDice:
        SolutionsFile.writelines("Dice " + str(Alphabet[n]) + "'s sides: " + str(Dice[n]) + "\n")
        n += 1
    i = 0
    while i < NumberOfDice:
        b = 0
        while b < NumberOfDiceToBeat:
            if i + b + 1 >= NumberOfDice:
                SolutionsFile.writelines(["Dice " + str(Alphabet[i]) + " vs " + 
                                    str(Alphabet[b + i + 1 - NumberOfDice]) + " - " +                                                                    
                                    str(DiceTallies[i][b + i + 1 - NumberOfDice]) + " wins vs " + 
                                    str(DiceTallies[b + i + 1 - NumberOfDice][i]) + " wins\n"])
            else:
                SolutionsFile.writelines(["Dice " + str(Alphabet[i]) + " vs " + 
                                    str(Alphabet[i + b + 1]) + " - " + 
                                    str(DiceTallies[i][i + b + 1]) + " wins vs " +
                                    str(DiceTallies[i + b + 1][i]) + " wins\n"])
            b +=1
        i += 1
    SolutionsFile.write("---\n")
    SolutionsFile.close()
    # Check next iteration
    continue

# Exit when done.
sys.exit()

==> anc/Python_Scripts/NontransitiveDice_V3.2_DiceAdder__pub_.py <==
## Changeable variables
NumberOfDice = 3   # Use the number of dice that you are starting with
NumberOfDieSides = 3
NumberOfDiceToBeat = 2

Instance = 3
NumberOfInstances = 4

SkipPrelim = True
PrelimStep1 = False
PrelimStep2 = False
PrelimStep3 = False

FirstRun = True

FilePath = "" # Leave blank to write to C:/ or add a location (that ends with a "/") between the quotation marks to write elsewhere (NB: use "/" between levels, not "\") 

##
import os
import sys
sys.path.append('C:/' + FilePath)

import numpy as np
import linecache
import re

def file_len(fname):
    with open(fname) as f:
        for i, l in enumerate(f):
            pass
    return i + 1

def int2base(x,b,alphabet='0123456789abcdefghijklmnopqrstuvwxyz'):
    'convert an integer to its string representation in a given base'
    if b<2 or b>len(alphabet):
        if b==64: # assume base64 rather than raise error
            alphabet = "ABCDEFGHIJKLMNOPQRSTUVWXYZabcdefghijklmnopqrstuvwxyz0123456789+/"
        else:
            raise AssertionError("int2base base out of range")
    if isinstance(x,complex): # return a tuple
        return ( int2base(x.real,b,alphabet) , int2base(x.imag,b,alphabet) )
    if x<=0:
        if x==0:
            return alphabet[0]
        else:
            return  '-' + int2base(-x,b,alphabet)
    # else x is non-negative real
    rets=''
    while x>0:
        x,idx = divmod(x,b)
        rets = alphabet[idx] + rets
    return rets

if not SkipPrelim:
    NumberOfNumbers = NumberOfDice * NumberOfDieSides
    End = (6**NumberOfNumbers)-1
    InstanceStart = [0, 544195585, 1088391169, 1632586753]
    InstanceEnd = [544195584, 1088391168, 1632586752, 2176782335]
    if not os.path.exists('C:/' + FilePath + 'Dice Adder/' + str(NumberOfDice) + str(NumberOfDieSides) + '/S0Instance' + str(Instance)):
        os.makedirs('C:/' + FilePath + 'Dice Adder/'  + str(NumberOfDice) + str(NumberOfDieSides) + '/S0Instance' + str(Instance))
    os.chdir('C:/' + FilePath + 'Dice Adder/' + str(NumberOfDice) + str(NumberOfDieSides) + '/S0Instance' + str(Instance))
    if FirstRun:
        try: 
            TickerFileI = open('BookmarkI.txt', 'r')
            FirstRun = False
        except FileNotFoundError:
            # Then it actually is the first run...
            i = InstanceStart[Instance]
            TickerFileI = open('BookmarkI.txt', 'w+')
            TickerFileI.write(str(i))
            TickerFileI.close()
    if not FirstRun:
        TickerFileI = open('BookmarkI.txt', 'r+')
        i = int(TickerFileI.read())
        TickerFileI.close()
    IEnd = InstanceEnd[Instance]
else:
    PrelimStep1 = PrelimStep2 = PrelimStep3 = False
    
if PrelimStep1:
    ViableAdditions = open('ViableAdditions' + str(NumberOfDieSides) + '.txt', 'a+')
    while i <= IEnd:
        if i % 300000 == 0:
            TickerFileI = open('BookmarkI.txt', 'r+')
            TickerFileI.write(str(i))
            TickerFileI.close()
        DiceAddition = str(int2base(i,6)).zfill(NumberOfNumbers)
        if 2*len(DiceAddition) - len(DiceAddition.replace("1","")) - len(DiceAddition.replace("5","")) + 2*(len(DiceAddition)-len(DiceAddition.replace("3",""))) == NumberOfDieSides:
            if 2*len(DiceAddition) - len(DiceAddition.replace("2","")) - len(DiceAddition.replace("5","")) + 2*(len(DiceAddition)-len(DiceAddition.replace("4",""))) == NumberOfDieSides:
                DiceAddition= DiceAddition.replace("0","a")
                DiceAddition= DiceAddition.replace("1","b")
                DiceAddition= DiceAddition.replace("2","c")
                DiceAddition= DiceAddition.replace("3","d")
                DiceAddition= DiceAddition.replace("4","e")
                DiceAddition= DiceAddition.replace("5","f")
                ViableAdditions.write(DiceAddition + '\n')
        i +=1
    ViableAdditions.close()
    
    # ["", "=X", "<X", "=Y", "<Y", "=X=X", "=Y=Y", "=X=Y", "=X<Y", "<X=Y", "<X<Y", "=Y<X", "<Y<X"]
    
if PrelimStep2:
    bReplacer = ['01','02']
    cReplacer = ['03','04']
    fReplacer = ['07','08','09','10','11','12']
    AppropAdditions = open('AppropAdditions.txt', 'a+')
    End = file_len('ViableAdditions' + str(NumberOfDieSides) + '.txt')
    PrevLine = ""
    l = 1
    while l <= End:
        Line = linecache.getline('ViableAdditions' + str(NumberOfDieSides) + '.txt', l).replace("\n", "")
        Line = Line.replace("a","00")
        Line = Line.replace("d","05")
        BLineSaver = Line.replace("e","06")
        b = 0
        while b < 2:
            Line = BLineSaver
            CLineSaver = Line.replace("b",bReplacer[b])
            c = 0
            while c < 2:
                Line = CLineSaver
                FLineSaver = Line.replace("c",cReplacer[c])
                f = 0
                while f < 6:
                    Line = FLineSaver
                    Line = Line.replace("f",fReplacer[f])
                    if Line != PrevLine:
                        AppropAdditions.write(Line + '\n')
                        PrevLine = Line
                    f += 1
                c += 1
            b += 1
        l += 1
    AppropAdditions.close()

if PrelimStep3:
    n = 0
    while n < NumberOfInstances:
        os.chdir('C:/' + FilePath + 'Dice Adder/' + str(NumberOfDice) + str(NumberOfDieSides) + '/S0Instance' + str(n))
        SolutionsFile = open('AppropAdditions.txt', 'r')
        length = file_len('AppropAdditions.txt')
        Solutions = np.genfromtxt('AppropAdditions.txt', delimiter= 'blammo', dtype='U24')     # Will need to change Utype if using for >4 dice sides            
        SolutionsFile.close
        os.chdir('C:/' + FilePath + 'Dice Adder/' + str(NumberOfDice) + str(NumberOfDieSides))
        ComboSolutionsFile = open('AllAppropAdditions.txt', 'a+')
        i = 0
        while i < length:
            ComboSolutionsFile.write(Solutions[i] + "\n") 
            i +=1
        ComboSolutionsFile.close
        n +=1
    os.chdir('C:/' + FilePath + 'Dice Adder/' + str(NumberOfDice) + str(NumberOfDieSides))
    ComboAdditions = np.genfromtxt('AllAppropAdditions.txt', delimiter= 'blammo', dtype='U24')   # Will need to change Utype if using for >4 dice sides 
    SortedCAddit = np.sort(ComboAdditions, axis=-1)
    SortedAddDoc = open('AppropAdditions.txt', 'w+')
    i = 1
    SortedAddDoc.write(SortedCAddit[0])
    length = len(SortedCAddit)
    while i < length:
        if SortedCAddit[i-1] != SortedCAddit[i]:
            SortedAddDoc.write(str(SortedCAddit[i])  + "\n")
        i +=1
    SortedAddDoc.close()

NumberOfDice = NumberOfDice + 2

if NumberOfDieSides == 3:
    InstanceStart = [1, 16, 32, 47]
    InstanceEnd = [15, 31, 46, 63]
    AdditEnd = 447552 #file_len('AppropAdditions.txt')
elif NumberOfDieSides == 4:
    InstanceStart = [1, 997, 1992, 2989]
    InstanceEnd = [996, 1991, 2988, 3982]
    AdditEnd = file_len('AppropAdditions.txt')
else:
    print("Instance Start and End not set up.")
    sys.exit

if not os.path.exists('C:/' + FilePath + 'Dice Adder/' + str(NumberOfDice) + str(NumberOfDieSides) + 'Instance' + str(Instance)):
    os.makedirs('C:/' + FilePath + 'Dice Adder/' + str(NumberOfDice) + str(NumberOfDieSides) + 'Instance' + str(Instance))
os.chdir('C:/' + FilePath + 'Dice Adder/' + str(NumberOfDice) + str(NumberOfDieSides) + 'Instance' + str(Instance))

InsertDice = np.array(["", "=X", "<X", "=Y", "<Y", "=X=X", "=Y=Y", "=X=Y", "=X<Y", "<X=Y", "<X<Y", "=Y<X", "<Y<X"], dtype='U4')

try: 
    done = open('done.txt', 'r')
    print("Operation previously completed.")
    print("Terminating operation.")
    sys.exit()
except FileNotFoundError:
    pass

NumberOfNumbers = NumberOfDice * NumberOfDieSides

if NumberOfNumbers > 255:
    Dice = np.zeros((NumberOfDice,NumberOfDieSides), dtype=np.uint16)
else:
    Dice = np.zeros((NumberOfDice,NumberOfDieSides), dtype=np.uint8)

Alphabet = ["A", "B", "C", "D", "E"]

LastUsedIndex = np.zeros((NumberOfDice), dtype=np.uint8)

if FirstRun:
    try: 
        ResultsFor = open('ResultsFor.txt', 'r')
        if linecache.getline('ResultsFor.txt', 2) == str(NumberOfDice) + str(NumberOfDieSides):
            print("Error, not first run.")
            print("Parameters, adjusted.")
            FirstRun = False
        ResultsFor.close()
    except FileNotFoundError:
        # Then it actually is the first run...
        v = InstanceStart[Instance]
        o = 1
        TickerFileNI = open('BookmarkNI.txt', 'w')
        TickerFileAdd = open('BookmarkAdd.txt', 'w')
        TickerFileNI.write(str(v))
        TickerFileAdd.write(str(o))
        TickerFileNI.close()
        TickerFileAdd.close()
        ResultsFor = open('ResultsFor.txt', 'w')
        ResultsFor.write((str(NumberOfDice) + " dice with " + str(NumberOfDieSides) + " sides each" + "\n"))
        ResultsFor.write(str(NumberOfDice) + str(NumberOfDieSides))
        ResultsFor.write("\n")
        ResultsFor.close()

if not FirstRun:
    TickerFileNI = open('BookmarkNI.txt', 'r+')
    TickerFileAdd = open('BookmarkAdd.txt', 'r+')
    v = int(TickerFileNI.read())
    o = int(TickerFileAdd.read())
    TickerFileNI.close()
    TickerFileAdd.close()

NIEnd = InstanceEnd[Instance] #file_len('IdentityList.txt')


FirstPass = True

## Below is the math bit.

while v <= NIEnd:  
    Identity = linecache.getline('IdentityList.txt', v).replace("\n", "")
    print(str(v))
    TickerFileNI = open('BookmarkNI.txt', 'r+')
    TickerFileNI.write(str(v))
    TickerFileNI.close()
    if not FirstPass:
        o = 1
    else:
        FirstPass = False
    while o <= AdditEnd:
        Additions = linecache.getline('AppropAdditions.txt', o).replace("\n", "")
        if o % 1500 == 0:
            TickerFileAdd = open('BookmarkAdd.txt', 'r+')
            TickerFileAdd.write(str(o))
            TickerFileAdd.close()
        # Build Identity String
        i = 0
        IdentityString = "A" + InsertDice[int(Additions[:2])]
        while i <= NumberOfNumbers-1:
            IdentityString = IdentityString + Identity[i:i+2] + InsertDice[int(Additions[i+2:i+4])]
            i += 2
        # Test variants
        s = 0
        while s < 3:
            if s == 0:
                IdentitySub = IdentityString.replace("C","E")
                IdentitySub = IdentitySub.replace("B","C")
                IdentitySub = IdentitySub.replace("X","B")
                IdentitySub = IdentitySub.replace("Y","D")
            elif s == 1:
                IdentitySub = IdentityString.replace("C","D")
                IdentitySub = IdentitySub.replace("X","C")
                IdentitySub = IdentitySub.replace("Y","E")     
            else:
                IdentitySub = IdentityString.replace("C","D")
                IdentitySub = IdentitySub.replace("B","C")
                IdentitySub = IdentitySub.replace("X","E")
                IdentitySub = IdentitySub.replace("Y","B")
            # # Set Dice Faces (The first dice is always set to have the lowest value)
            Dice[0][0] = 1
            LastUsedIndex[...] = 0
            LastUsedIndex[0] = 1
            LastNumber = 1
            q = 1
            while q < len(IdentitySub):
                if IdentitySub[q:q+1] == '<':
                    NextNumber = LastNumber + 1
                elif IdentitySub[q:q+1] == '=':
                    NextNumber = LastNumber
                else:
                    print("error")
                    sys.exit()
                DiceNumber = Alphabet.index(IdentitySub[q+1:q+2])
                Dice[DiceNumber][LastUsedIndex[DiceNumber]] = NextNumber
                LastNumber = NextNumber
                LastUsedIndex[DiceNumber] +=1
                q += 2
            # Check if proper winner
            n = 0
            ProperWinnerTF = True
            while n < NumberOfDice and ProperWinnerTF:
                b = 0
                while b < NumberOfDiceToBeat:
                    i = 0
                    Wins = 0
                    Losses = 0
                    if n + b + 1 >= NumberOfDice:
                        while i < NumberOfDieSides:                                                  
                            j = 0                                                                     
                            while j < NumberOfDieSides:
                                if Dice[n][j] > Dice[b + n + 1 - NumberOfDice][i]:
                                    Wins += 1
                                if Dice[n][j] < Dice[b + n + 1 - NumberOfDice][i]:
                                    Losses += 1
                                j +=1
                            i +=1
                        if Wins <= Losses:            
                            ProperWinnerTF = False
                            break
                    else:
                        while i < NumberOfDieSides:
                            j = 0
                            while j < NumberOfDieSides:
                                if Dice[n][j] > Dice[n + b + 1][i]:
                                    Wins += 1
                                if Dice[n][j] < Dice[n + b + 1][i]:
                                    Losses += 1
                                j +=1
                            i +=1
                        if Wins <= Losses:            
                            ProperWinnerTF = False
                            break
                    b +=1
                n +=1
            if not ProperWinnerTF:
                s += 1
                continue
            SolutionsFile = open('SolutionsFile.txt', 'a+')
            FSoluFile = open('FSolutFile.txt', 'a+')
            SolutionsFile.write(IdentitySub + "\n")
            SolutionsFile.write(IdentityString + "\n") 
            SolutionsFile.write(str(v) + " " + str(o) + "\n")
            SolutionsFile.write("---\n")
            FSoluFile.write(IdentityString + "," + IdentitySub + "," + str(v) + "," + str(o) + "\n")
            SolutionsFile.close()
            FSoluFile.close()
            s += 1
        o += 1
    v += 1

sys.exit()

==> anc/Python_Scripts/NontransitiveDice_V3__pub_.py <==
## Changeable variables
NumberOfDice = 3
NumberOfDieSides = 6
NumberOfDiceToBeat = 1
Instance = 0
FirstRun = True

StepZero = False
OnlyStepZero = False

FilePath = "" # Leave blank to write to C:/ or add a location (that ends with a "/") between the quotation marks to write elsewhere (NB: use "/" between levels, not "\") 


##

import os

if not os.path.exists('C:/' + FilePath + 'V3 Results' + str(NumberOfDice) + str(NumberOfDieSides) + str(NumberOfDiceToBeat) + '/Instance' + str(Instance)):
    os.makedirs('C:/' + FilePath + 'V3 Results' + str(NumberOfDice) + str(NumberOfDieSides) + str(NumberOfDiceToBeat)+ '/Instance' + str(Instance))
os.chdir('C:/' + FilePath + 'V3 Results' + str(NumberOfDice) + str(NumberOfDieSides) + str(NumberOfDiceToBeat)+ '/Instance' + str(Instance))

import sys
sys.path.append('C:/' + FilePath)

import numpy as np
import linecache
import re

def file_len(fname):
    with open(fname) as f:
        for i, l in enumerate(f):
            pass
    return i + 1
    
def int2base(x,b,alphabet='0123456789abcdefghijklmnopqrstuvwxyz'):
    'convert an integer to its string representation in a given base'
    if b<2 or b>len(alphabet):
        if b==64: # assume base64 rather than raise error
            alphabet = "ABCDEFGHIJKLMNOPQRSTUVWXYZabcdefghijklmnopqrstuvwxyz0123456789+/"
        else:
            raise AssertionError("int2base base out of range")
    if isinstance(x,complex): # return a tuple
        return ( int2base(x.real,b,alphabet) , int2base(x.imag,b,alphabet) )
    if x<=0:
        if x==0:
            return alphabet[0]
        else:
            return  '-' + int2base(-x,b,alphabet)
    # else x is non-negative real
    rets=''
    while x>0:
        x,idx = divmod(x,b)
        rets = alphabet[idx] + rets
    return rets

try: 
    done = open('done.txt', 'r')
    print("Operation previously completed.")
    print("Terminating operation.")
    sys.exit()
except FileNotFoundError:
    pass

if NumberOfDiceToBeat >= NumberOfDice or NumberOfDice < 3 or NumberOfDieSides < 3 or NumberOfDiceToBeat < 1:
    print("Variables are incompatible.")
    sys.exit()

NumberOfNumbers = NumberOfDice * NumberOfDieSides
StartingNumber = ""

if StepZero:
    i = 1
    while i < NumberOfDice:
        j = 0
        while j < NumberOfDieSides:
            StartingNumber = StartingNumber + str(i)
            j +=1
        i +=1
    BaseTenStartingNumber = 0
    Line = str(StartingNumber).zfill(NumberOfNumbers-1)
    End = NumberOfNumbers-1
    n = 0
    while n < End:
        BaseTenStartingNumber = BaseTenStartingNumber + int(Line[-1:])*NumberOfDice**n
        Line = Line[:-1]
        n +=1
    i = BaseTenStartingNumber
    End = NumberOfDice**(NumberOfNumbers-1)
    ViableFaceOrder = open('ViableFaceOrder.txt', 'a+')
    if NumberOfDice == 3:
        while i <= End:
            FaceOrder = str(int2base(i,NumberOfDice)).zfill(NumberOfNumbers-1)
            if len(FaceOrder) - len(FaceOrder.replace("0","")) == NumberOfDieSides-1:
                if len(FaceOrder) - len(FaceOrder.replace("1","")) == NumberOfDieSides:
                    if len(FaceOrder) - len(FaceOrder.replace("2","")) == NumberOfDieSides:
                        FaceOrder= FaceOrder.replace("0","A")
                        FaceOrder= FaceOrder.replace("1","B")
                        FaceOrder= FaceOrder.replace("2","C")
                        ViableFaceOrder.write(FaceOrder + '\n')
            i +=1
    elif NumberOfDice == 5:
        while i <= End:
            FaceOrder = str(int2base(i,NumberOfDice)).zfill(NumberOfNumbers-1)
            if len(FaceOrder) - len(FaceOrder.replace("0","")) == NumberOfDieSides-1:
                if len(FaceOrder) - len(FaceOrder.replace("1","")) == NumberOfDieSides:
                    if len(FaceOrder) - len(FaceOrder.replace("2","")) == NumberOfDieSides:
                        if len(FaceOrder) - len(FaceOrder.replace("3","")) == NumberOfDieSides:
                            if len(FaceOrder) - len(FaceOrder.replace("4","")) == NumberOfDieSides:
                                FaceOrder= FaceOrder.replace("0","A")
                                FaceOrder= FaceOrder.replace("1","B")
                                FaceOrder= FaceOrder.replace("2","C")
                                FaceOrder= FaceOrder.replace("3","D")
                                FaceOrder= FaceOrder.replace("4","E")
                                ViableFaceOrder.write(FaceOrder + '\n')
            i +=1    
    i = 0
    ViableFaceOrder.close()
    OperatorsList = open('OperatorsList.txt', 'a+')
    while i <= 2**(NumberOfNumbers-1):
        Operators = str(int2base(i,2)).zfill(NumberOfNumbers-1)
        Operators = Operators.replace("0","=")
        Operators = Operators.replace("1","<")
        OperatorsList.write(Operators + '\n')
        i +=1
    OperatorsList.close()

if OnlyStepZero:
    sys.exit()

if NumberOfNumbers > 255:
    Dice = np.zeros((NumberOfDice,NumberOfDieSides), dtype=np.uint16)
else:
    Dice = np.zeros((NumberOfDice,NumberOfDieSides), dtype=np.uint8)
    
if NumberOfDieSides**2 > 65535:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint32)    
elif NumberOfDieSides**2 > 255:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint16)
else:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint8)

Alphabet = ["A", "B", "C", "D", "E"]

LastUsedIndex = np.zeros((NumberOfDice), dtype=np.uint8)

StringForbidder = ["C=B", "C=A", "B=A", "A<A", "B<B", "C<C"]

if NumberOfDieSides == 5:
    InstanceStart = [1, 63064, 126127, 189191]
    InstanceEnd = [63063, 126126, 189190, 252252]
    EndOp = file_len('OperatorsList.txt')
elif NumberOfDieSides == 6:
    InstanceStart = [1, 1429429, 2858857, 4288286]
    InstanceEnd = [1429428, 2858856, 4288285, 5717712]
    EndOp = 131073
else:
    print("Instance Start and End not set up.")
    # EndOp = file_len('OperatorsList.txt')
    sys.exit


if FirstRun:
    try: 
        ResultsFor = open('ResultsFor.txt', 'r')
        if int(linecache.getline('ResultsFor.txt', 2)) == int(str(NumberOfDice) + str(NumberOfDieSides) + str(NumberOfDiceToBeat)):
            print("Error, not first run.")
            print("Parameters, adjusted.")
            FirstRun = False
        ResultsFor.close()
    except FileNotFoundError:
        # Then it actually is the first run...
        v = InstanceStart[Instance]
        o = 1
        TickerFileV = open('BookmarkV.txt', 'w')
        TickerFileO = open('BookmarkO.txt', 'w')
        TickerFileV.write(str(v))
        TickerFileO.write(str(o))
        TickerFileV.close()
        TickerFileO.close()
        ResultsFor = open('ResultsFor.txt', 'w')
        ResultsFor.write((str(NumberOfDice) + " dice with " + str(NumberOfDieSides) + 
                        " sides each, beating " + str(NumberOfDiceToBeat) + " die/dice each.\n"))
        ResultsFor.write(str(NumberOfDice) + str(NumberOfDieSides) + str(NumberOfDiceToBeat))
        ResultsFor.write("\n")
        ResultsFor.close()

if not FirstRun:
    TickerFileV = open('BookmarkV.txt', 'r+')
    TickerFileO = open('BookmarkO.txt', 'r+')
    v = int(TickerFileV.read())
    o = int(TickerFileO.read())
    TickerFileV.close()
    TickerFileO.close()

FirstPass = True
EndVFO = InstanceEnd[Instance]  #file_len('ViableFaceOrder.txt')
ViableSetTF = True

## Below is the math bit.

while v <= EndVFO:  
    FaceOrder = linecache.getline('ViableFaceOrder.txt', v).replace("\n", "")
    if v % 25 == 0:
        print(str(v))
        TickerFileV = open('BookmarkV.txt', 'r+')
        TickerFileV.write(str(v))
        TickerFileV.close()
    if not FirstPass:
        o = 1
    while o <= EndOp:
        FirstPass = False
        Operators = linecache.getline('OperatorsList.txt', o).replace("\n", "")
        if o % 1500 == 0:
            TickerFileO = open('BookmarkO.txt', 'r+')
            TickerFileO.write(str(o))
            TickerFileO.close()
        # Build Identity String
        IdentityString = "A"
        i = 0
        while i < NumberOfNumbers-1:
            IdentityString = IdentityString + Operators[i:i+1] + FaceOrder[i:i+1]
            i += 1
        #   Forbid "A<A" type patterns...
        i = 0
        ViableSetTF = True
        PrevPortion = Prev2 = Prev3 = ""
        while i <= 2*NumberOfNumbers-4 and ViableSetTF:
            n = 0
            Portion = IdentityString[i:i+3]
            if Portion != PrevPortion: # and Portion != Prev2 and Portion != Prev3:
                # Prev3 = Prev2
                # Prev2 = PrevPortion
                PrevPortion = Portion
                while n < 6:
                    if Portion == StringForbidder[n]:
                        if n < 4:
                            ViableSetTF = False
                            break   
                        elif n == 4:
                            if IdentityString[i-2:i+3] != "A=B<B":
                                ViableSetTF = False
                                break
                        elif n == 5:
                            if IdentityString[i-1:i+3] != "=C<C":
                                ViableSetTF = False
                                break                     
                    n +=1
            i += 2
        if not ViableSetTF:
            o += 1
            continue
        # Set Dice Faces (The first dice is always set to have the lowest value)
        Dice[0][0] = 1
        LastUsedIndex[...] = 0
        LastUsedIndex[0] = 1
        LastNumber = 1
        i = 1
        while i < len(IdentityString):
            if IdentityString[i:i+1] == '<':
                NextNumber = LastNumber + 1
            elif IdentityString[i:i+1] == '=':
                NextNumber = LastNumber
            else:
                print("error")
                sys.exit()
            DiceNumber = Alphabet.index(IdentityString[i+1:i+2])
            Dice[DiceNumber][LastUsedIndex[DiceNumber]] = NextNumber
            LastNumber = NextNumber
            LastUsedIndex[DiceNumber] +=1
            i += 2
        # reset win tallies
        DiceTallies[...] = 0
            # where index(winner,loser)
        # Check if proper winner
        n = 0
        ProperWinnerTF = True
        while n < NumberOfDice and ProperWinnerTF:
            b = 0
            while b < NumberOfDiceToBeat:
                i = 0
                Wins = 0
                Losses = 0
                if n + b + 1 >= NumberOfDice:
                    while i < NumberOfDieSides:                                                  
                        j = 0                                                                     
                        while j < NumberOfDieSides:
                            if Dice[n][j] > Dice[b + n + 1 - NumberOfDice][i]:
                                Wins += 1
                            if Dice[n][j] < Dice[b + n + 1 - NumberOfDice][i]:
                                Losses += 1
                            j +=1
                        i +=1
                    if Wins <= Losses:            
                        ProperWinnerTF = False
                        break
                    else:
                        DiceTallies[n][b + n + 1 - NumberOfDice] = Wins
                        DiceTallies[b + n + 1 - NumberOfDice][n] = Losses 
                else:
                    while i < NumberOfDieSides:
                        j = 0
                        while j < NumberOfDieSides:
                            if Dice[n][j] > Dice[n + b + 1][i]:
                                Wins += 1
                            if Dice[n][j] < Dice[n + b + 1][i]:
                                Losses += 1
                            j +=1
                        i +=1
                    if Wins <= Losses:            
                        ProperWinnerTF = False
                        break
                    else:
                        DiceTallies[n][b + n + 1] = Wins
                        DiceTallies[b + n + 1][n] = Losses
                b +=1
            n +=1
        if not ProperWinnerTF:
            o += 1
            continue
        # Save Results
        SolutionsFile = open('SolutionsFile.txt', 'a+')
        Identities = open('Identities.txt', 'a+')
        SolutionsFile.write(str(v) + " " + str(o) + " " + IdentityString + "\n")
        Identities.write(IdentityString + "\n")
        n = 0
        while n < NumberOfDice:
            SolutionsFile.writelines("Dice " + str(Alphabet[n]) + "'s sides: " + str(Dice[n]) + "\n")
            n += 1
        i = 0
        while i < NumberOfDice:
            b = 0
            while b < NumberOfDiceToBeat:
                if i + b + 1 >= NumberOfDice:
                    SolutionsFile.writelines(["Dice " + str(Alphabet[i]) + " vs " + 
                                        str(Alphabet[b + i + 1 - NumberOfDice]) + " - " +                                                                    
                                        str(DiceTallies[i][b + i + 1 - NumberOfDice]) + " wins vs " + 
                                        str(DiceTallies[b + i + 1 - NumberOfDice][i]) + " wins\n"])
                else:
                    SolutionsFile.writelines(["Dice " + str(Alphabet[i]) + " vs " + 
                                        str(Alphabet[i + b + 1]) + " - " + 
                                        str(DiceTallies[i][i + b + 1]) + " wins vs " +
                                        str(DiceTallies[i + b + 1][i]) + " wins\n"])
                b +=1
            i += 1
        SolutionsFile.write("---\n")
        SolutionsFile.close()
        Identities.close()
        # Check next iteration
        o += 1
    v += 1

# Exit when done.
sys.exit()

==> anc/Python_Scripts/Thorough_Testers/Text_files_used/3D3S_NI_identities_txt/Identities.txt <==
A<B=C=C<A=B=B<A<C
A<B=C=C<B<A<B<A<C
A<B=C=C<B<A=A=B<C
A<B=C=C<B<A=B<A<C
A<B=C=C<B<B<A<A<C
A<B=C=C<B<B<A=A<C
A<B=C=C<B=B<A<A<C
A<B=C=C<B=B<A=A<C
A<C<B<B<A<C<C<B<A
A<C<B<B<A<C=C<B<A
A<C<B<C<A=B=B<A<C
A<C<B<C<B<A<B<A<C
A<C<B<C<B<A=A=B<C
A<C<B<C<B<A=B<A<C
A<C<B<C<B<B<A<A<C
A<C<B<C<B<B<A=A<C
A<C<B<C<B=B<A<A<C
A<C<B<C<B=B<A=A<C
A<C<B=B<A<C<C<B<A
A<C<B=B<A<C=C<B<A
A<C<B=B=C<A<B<A<C
A<C<B=B=C<A=A=B<C
A<C<B=B=C<A=B<A<C
A<C<B=B=C<B<A<A<C
A<C<B=B=C<B<A=A<C
A<C<B=C<A=B=B<A<C
A<C<B=C<B<A<B<A<C
A<C<B=C<B<A=A=B<C
A<C<B=C<B<A=B<A<C
A<C<B=C<B<B<A<A<C
A<C<B=C<B<B<A=A<C
A<C<B=C<B=B<A<A<C
A<C<B=C<B=B<A=A<C
A<C<C<B<A=B=B<A<C
A<C<C<B<B<A<B<A<C
A<C<C<B<B<A=A=B<C
A<C<C<B<B<A=B<A<C
A<C<C<B<B<B<A<A<C
A<C<C<B<B<B<A=A<C
A<C<C<B=B<A<B<A<C
A<C<C<B=B<A=A=B<C
A<C<C<B=B<A=B<A<C
A<C<C<B=B=B<A<A<C
A<C<C<B=B=B<A=A<C
A<C=C<B<A=B=B<A<C
A<C=C<B<B<A<B<A<C
A<C=C<B<B<A=A=B<C
A<C=C<B<B<A=B<A<C
A<C=C<B<B<B<A<A<C
A<C=C<B<B<B<A=A<C
A<C=C<B=B<A<B<A<C
A<C=C<B=B<A=A=B<C
A<C=C<B=B<A=B<A<C
A<C=C<B=B=B<A<A<C
A<C=C<B=B=B<A=A<C

==> anc/Python_Scripts/Thorough_Testers/Text_files_used/3D4S_NI_identities_txt/Identities.txt <==
A<B=C=C<A=B=B<A<C<A=B=C
A<B=C=C<B=B<A=A=A=C<B=C
A<B=C=C<B=B<A=A=A=C<C<B
A<B=C=C<B=B<A=A=A<C=C<B
A<B=C=C<B=B<A=A=A<C<B=C
A<B=C=C<B=B<A=A<C<A=B=C
A<B=C=C<B=B<A=A<C<A=C<B
A<B=C=C<B=B<A=A<C<A<B=C
A<B=C=C<B=B<A=A<C<A<C<B
A<B=C=C<B<A=A=B<C<A=B=C
A<B=C=C<B<A=B<A=A=C<B=C
A<B=C=C<B<A=B<A=A=C<C<B
A<B=C=C<B<A=B<A=A<C=C<B
A<B=C=C<B<A=B<A=A<C<B=C
A<B=C=C<B<A=B<A=C<A<B=C
A<B=C=C<B<A=B<A=C<A<C<B
A<B=C=C<B<A=B<A<C<A=B=C
A<B=C=C<B<A=B<A<C<A=C<B
A<B=C=C<B<A=B<A<C<A<B=C
A<B=C=C<B<A=B<A<C<A<C<B
A<B=C=C<B<A<B<A<C<A=B=C
A<B=C<A=C<B=B=C<A=B<A<C
A<B=C<A=C<B=B=C<B<A=A<C
A<B=C<A=C<B=C<B=B<A=A<C
A<B=C<A=C<B=C<B<A=B<A<C
A<B=C<A=C<B<C<B=B<A=A<C
A<B=C<A=C<B<C<B<A=B<A<C
A<B=C<A=C<C<B=B=B<A=A<C
A<B=C<A=C<C<B=B<A=B<A<C
A<B=C<A<B=C=C<B=B<A=A<C
A<B=C<A<B=C=C<B<A=B<A=C
A<B=C<A<B=C=C<B<A=B<A<C
A<B=C<A<C=C<B=B=B<A=A<C
A<B=C<A<C=C<B=B<A=B<A=C
A<B=C<A<C=C<B=B<A=B<A<C
A<B=C<A<C<B=B=C<A=B<A=C
A<B=C<A<C<B=B=C<A=B<A<C
A<B=C<A<C<B=B=C<B<A=A<C
A<B=C<A<C<B=C<B=B<A=A<C
A<B=C<A<C<B=C<B<A=B<A=C
A<B=C<A<C<B=C<B<A=B<A<C
A<B=C<A<C<B<C<B=B<A=A<C
A<B=C<A<C<B<C<B<A=B<A=C
A<B=C<A<C<B<C<B<A=B<A<C
A<B=C<C<B=B<A=A=A=C<C<B
A<B=C<C<B=B<A=A=A<C=C<B
A<B=C<C<B=B<A=A<C<A=C<B
A<B=C<C<B=B<A=A<C<A<C<B
A<B=C<C<B<A=B<A=A=C<C<B
A<B=C<C<B<A=B<A=A<C=C<B
A<B=C<C<B<A=B<A=C<A<C<B
A<B=C<C<B<A=B<A<C<A=C<B
A<B=C<C<B<A=B<A<C<A<C<B
A<B<A=C=C=C<B=B=B<A=A<C
A<B<A=C=C=C<B=B<A=B<A<C
A<B<A=C=C<B=C<B=B<A=A<C
A<B<A=C=C<B=C<B<A=B<A=C
A<B<A=C=C<B=C<B<A=B<A<C
A<B<A=C<C=C<B=B=B<A=A=C
A<B<A=C<C=C<B=B=B<A=A<C
A<B<A=C<C=C<B=B=B<A<C<A
A<B<A=C<C=C<B=B<A=B<A=C
A<B<A=C<C=C<B=B<A=B<A<C
A<B<A=C<C=C<B=B<A=B<C<A
A<B<A=C<C<B=C<B=B<A=A=C
A<B<A=C<C<B=C<B=B<A=A<C
A<B<A=C<C<B=C<B=B<A<C<A
A<B<A=C<C<B=C<B<A=B<A=C
A<B<A=C<C<B=C<B<A=B<A<C
A<B<A=C<C<B=C<B<A=B<C<A
A<B<A<C=C=C<B=B=B<A=A=C
A<B<A<C=C=C<B=B=B<A=A<C
A<B<A<C=C=C<B=B=B<A=C<A
A<B<A<C=C=C<B=B=B<A<C<A
A<B<A<C=C=C<B=B<A=B=C<A
A<B<A<C=C=C<B=B<A=B<A=C
A<B<A<C=C=C<B=B<A=B<A<C
A<B<A<C=C=C<B=B<A=B<C<A
A<B<A<C=C<B=B=C<A=B=C<A
A<B<A<C=C<B=C<B=B<A=A=C
A<B<A<C=C<B=C<B=B<A=A<C
A<B<A<C=C<B=C<B=B<A=C<A
A<B<A<C=C<B=C<B=B<A<C<A
A<B<A<C=C<B=C<B<A=B=C<A
A<B<A<C=C<B=C<B<A=B<A=C
A<B<A<C=C<B=C<B<A=B<A<C
A<B<A<C=C<B=C<B<A=B<C<A
A<B<A<C=C<B<C<B<A=B=C<A
A<B<A<C<B=C=C<B<A=B=C<A
A<B<C<A=C<B=C<B=B<A=A<C
A<B<C<A=C<B=C<B<A=B<A<C
A<B<C<A=C<C<B=B=B<A=A<C
A<B<C<A=C<C<B=B<A=B<A<C
A<B<C<A<C=C<B=B=B<A=A<C
A<B<C<A<C=C<B=B<A=B<A=C
A<B<C<A<C=C<B=B<A=B<A<C
A<B<C<A<C<B=C<B=B<A=A<C
A<B<C<A<C<B=C<B<A=B<A=C
A<B<C<A<C<B=C<B<A=B<A<C
A<C=C<A=B=B=B<A=A=B=C<C
A<C=C<A=B=B=B<A=B=C<A<C
A<C=C<A=B=B=B<A=C<B<A<C
A<C=C<A=B=B=B<A<B=C<A=C
A<C=C<A=B=B=B<A<B=C<A<C
A<C=C<A=B=B=B<A<C<B<A=C
A<C=C<A=B=B=B<A<C<B<A<C
A<C=C<B=B=B<A=A=A=B=C<C
A<C=C<B=B=B<A=A=A=C<B=C
A<C=C<B=B=B<A=A=A=C<B<C
A<C=C<B=B=B<A=A=A=C<C<B
A<C=C<B=B=B<A=A=A<B=C=C
A<C=C<B=B=B<A=A=A<B=C<C
A<C=C<B=B=B<A=A=A<C=C<B
A<C=C<B=B=B<A=A=A<C<B=C
A<C=C<B=B=B<A=A=A<C<B<C
A<C=C<B=B=B<A=A<B=C<A=C
A<C=C<B=B=B<A=A<B=C<A<C
A<C=C<B=B=B<A=A<C<A=B=C
A<C=C<B=B=B<A=A<C<A=B<C
A<C=C<B=B=B<A=A<C<A=C<B
A<C=C<B=B=B<A=A<C<A<B=C
A<C=C<B=B=B<A=A<C<A<B<C
A<C=C<B=B=B<A=A<C<A<C<B
A<C=C<B=B=B<A=A<C<B<A=C
A<C=C<B=B=B<A=A<C<B<A<C
A<C=C<B=B<A=A=A=B=B=C<C
A<C=C<B=B<A=A=B<A=B=C=C
A<C=C<B=B<A=A=B<A=B=C<C
A<C=C<B=B<A=A=B<C<A=B=C
A<C=C<B=B<A=A=B<C<A=B<C
A<C=C<B=B<A=A=B<C<B<A=C
A<C=C<B=B<A=A=B<C<B<A<C
A<C=C<B=B<A=B<A=A=B=C<C
A<C=C<B=B<A=B<A=A=C<B=C
A<C=C<B=B<A=B<A=A=C<B<C
A<C=C<B=B<A=B<A=A=C<C<B
A<C=C<B=B<A=B<A=A<B=C=C
A<C=C<B=B<A=B<A=A<B=C<C
A<C=C<B=B<A=B<A=A<C=C<B
A<C=C<B=B<A=B<A=A<C<B=C
A<C=C<B=B<A=B<A=A<C<B<C
A<C=C<B=B<A=B<A=B=C<A<C
A<C=C<B=B<A=B<A=C<A=B<C
A<C=C<B=B<A=B<A=C<A<B=C
A<C=C<B=B<A=B<A=C<A<B<C
A<C=C<B=B<A=B<A=C<A<C<B
A<C=C<B=B<A=B<A=C<B<A<C
A<C=C<B=B<A=B<A<B=C<A=C
A<C=C<B=B<A=B<A<B=C<A<C
A<C=C<B=B<A=B<A<C<A=B=C
A<C=C<B=B<A=B<A<C<A=B<C
A<C=C<B=B<A=B<A<C<A=C<B
A<C=C<B=B<A=B<A<C<A<B=C
A<C=C<B=B<A=B<A<C<A<B<C
A<C=C<B=B<A=B<A<C<A<C<B
A<C=C<B=B<A=B<A<C<B<A=C
A<C=C<B=B<A=B<A<C<B<A<C
A<C=C<B=B<A<B<A=A=B=C<C
A<C=C<B=B<A<B<A=B=C<A<C
A<C=C<B=B<A<B<A=C<A=B<C
A<C=C<B=B<A<B<A=C<B<A<C
A<C=C<B=B<A<B<A<B=C<A=C
A<C=C<B=B<A<B<A<B=C<A<C
A<C=C<B=B<A<B<A<C<A=B=C
A<C=C<B=B<A<B<A<C<A=B<C
A<C=C<B=B<A<B<A<C<B<A=C
A<C=C<B=B<A<B<A<C<B<A<C
A<C=C<B<A=B=B<A=A=B=C<C
A<C=C<B<A=B=B<A=B=C<A<C
A<C=C<B<A=B=B<A=C<A=B<C
A<C=C<B<A=B=B<A=C<B<A<C
A<C=C<B<A=B=B<A<B=C<A=C
A<C=C<B<A=B=B<A<B=C<A<C
A<C=C<B<A=B=B<A<C<A=B=C
A<C=C<B<A=B=B<A<C<A=B<C
A<C=C<B<A=B=B<A<C<B<A=C
A<C=C<B<A=B=B<A<C<B<A<C
A<C=C<B<A=B<A=B=B=C<A<C
A<C=C<B<A<B=B<A=B=C<A<C
A<C<A=B=B=B=C<A<C=C<B<A
A<C<A=B=B=C<B=C<A=B<A<C
A<C<A=B=B=C<B=C<B<A=A<C
A<C<A=B=B=C<C<B=B<A=A<C
A<C<A=B=B=C<C<B<A=B<A<C
A<C<A=B=C<B=B=B=C<A=A<C
A<C<A=B=C<B=B=C<B<A=A<C
A<C<A=B=C<B=B<C<B<A=A<C
A<C<A=B=C<B=C<B=B<A=A<C
A<C<A=B=C<B<C<B=B<A=A<C
A<C<A=B=C<C<B=B=B<A=A<C
A<C<A=B<C=C<B=B=B<A=A<C
A<C<A=B<C<B=B=B=C<A=A<C
A<C<A=B<C<B=B=C<B<A=A<C
A<C<A=B<C<B=C<B=B<A=A<C
A<C<A=B<C<B<C<B=B<A=A<C
A<C<B=B=B=C<A=A=A=C<C<B
A<C<B=B=B=C<A=A=A<C=C<B
A<C<B=B=B=C<A=A<C<A=C<B
A<C<B=B=B=C<A=A<C<A<C<B
A<C<B=B=C<A=A=B<C<A=B=C
A<C<B=B=C<A=B<A=A=C<B=C
A<C<B=B=C<A=B<A=A=C<C<B
A<C<B=B=C<A=B<A=A<C=C<B
A<C<B=B=C<A=B<A=A<C<B=C
A<C<B=B=C<A=B<A=C<A<B=C
A<C<B=B=C<A=B<A=C<A<C<B
A<C<B=B=C<A=B<A<C<A=B=C
A<C<B=B=C<A=B<A<C<A=C<B
A<C<B=B=C<A=B<A<C<A<B=C
A<C<B=B=C<A=B<A<C<A<C<B
A<C<B=B=C<A<B<A<C<A=B=C
A<C<B=B=C<B<A=A=A=C<B=C
A<C<B=B=C<B<A=A=A=C<C<B
A<C<B=B=C<B<A=A=A<C=C<B
A<C<B=B=C<B<A=A=A<C<B=C
A<C<B=B=C<B<A=A<C<A=B=C
A<C<B=B=C<B<A=A<C<A=C<B
A<C<B=B=C<B<A=A<C<A<B=C
A<C<B=B=C<B<A=A<C<A<C<B
A<C<B=B<A<C<A=B=C<C<B<A
A<C<B=C<A=B=B<A=C<A=B<C
A<C<B=C<A=B=B<A=C<B<A<C
A<C<B=C<A=B=B<A<C<A=B=C
A<C<B=C<A=B=B<A<C<A=B<C
A<C<B=C<A=B=B<A<C<B<A=C
A<C<B=C<A=B=B<A<C<B<A<C
A<C<B=C<A=B<A=B=B=C<A<C
A<C<B=C<B=B<A=A=A=C<B=C
A<C<B=C<B=B<A=A=A=C<B<C
A<C<B=C<B=B<A=A=A=C<C<B
A<C<B=C<B=B<A=A=A<B=C=C
A<C<B=C<B=B<A=A=A<C=C<B
A<C<B=C<B=B<A=A=A<C<B=C
A<C<B=C<B=B<A=A=A<C<B<C
A<C<B=C<B=B<A=A<C<A=B=C
A<C<B=C<B=B<A=A<C<A=B<C
A<C<B=C<B=B<A=A<C<A=C<B
A<C<B=C<B=B<A=A<C<A<B=C
A<C<B=C<B=B<A=A<C<A<B<C
A<C<B=C<B=B<A=A<C<A<C<B
A<C<B=C<B=B<A=A<C<B<A=C
A<C<B=C<B=B<A=A<C<B<A<C
A<C<B=C<B<A=A=A=B=B=C<C
A<C<B=C<B<A=A=B<A=B=C=C
A<C<B=C<B<A=A=B<C<A=B=C
A<C<B=C<B<A=A=B<C<A=B<C
A<C<B=C<B<A=A=B<C<B<A=C
A<C<B=C<B<A=A=B<C<B<A<C
A<C<B=C<B<A=B<A=A=C<B=C
A<C<B=C<B<A=B<A=A=C<B<C
A<C<B=C<B<A=B<A=A=C<C<B
A<C<B=C<B<A=B<A=A<B=C=C
A<C<B=C<B<A=B<A=A<C=C<B
A<C<B=C<B<A=B<A=A<C<B=C
A<C<B=C<B<A=B<A=A<C<B<C
A<C<B=C<B<A=B<A=C<A=B<C
A<C<B=C<B<A=B<A=C<A<B=C
A<C<B=C<B<A=B<A=C<A<B<C
A<C<B=C<B<A=B<A=C<A<C<B
A<C<B=C<B<A=B<A=C<B<A<C
A<C<B=C<B<A=B<A<C<A=B=C
A<C<B=C<B<A=B<A<C<A=B<C
A<C<B=C<B<A=B<A<C<A=C<B
A<C<B=C<B<A=B<A<C<A<B=C
A<C<B=C<B<A=B<A<C<A<B<C
A<C<B=C<B<A=B<A<C<A<C<B
A<C<B=C<B<A=B<A<C<B<A=C
A<C<B=C<B<A=B<A<C<B<A<C
A<C<B=C<B<A<B<A=C<A=B<C
A<C<B=C<B<A<B<A=C<B<A<C
A<C<B=C<B<A<B<A<C<A=B=C
A<C<B=C<B<A<B<A<C<A=B<C
A<C<B=C<B<A<B<A<C<B<A=C
A<C<B=C<B<A<B<A<C<B<A<C
A<C<B<A=B=C<B<A<C=C<B<A
A<C<B<A=B=C<C<A=B=B<A<C
A<C<B<A=B=C<C<B=B<A=A<C
A<C<B<A=B=C<C<B<A=A=B<C
A<C<B<A=B=C<C<B<A=B<A<C
A<C<B<A=B=C<C<B<A<B<A<C
A<C<B<A=C<B=B=B=C<A=A<C
A<C<B<A=C<B=B=C<A=B<A<C
A<C<B<A=C<B=B=C<B<A=A<C
A<C<B<A=C<B=C<B=B<A=A<C
A<C<B<A=C<B=C<B<A=B<A<C
A<C<B<A=C<B<C<B=B<A=A<C
A<C<B<A=C<B<C<B<A=B<A<C
A<C<B<A=C<C<B=B=B<A=A<C
A<C<B<A=C<C<B=B<A=B<A<C
A<C<B<A<B=C=C<B=B<A=A<C
A<C<B<A<B=C=C<B<A=B<A=C
A<C<B<A<B=C=C<B<A=B<A<C
A<C<B<A<B=C<C<B=B<A=A<C
A<C<B<A<B=C<C<B<A=B<A=C
A<C<B<A<B=C<C<B<A=B<A<C
A<C<B<A<C=C<B=B=B<A=A<C
A<C<B<A<C=C<B=B<A=B<A=C
A<C<B<A<C=C<B=B<A=B<A<C
A<C<B<A<C<B=B=B=C<A=A<C
A<C<B<A<C<B=B=C<A=B<A=C
A<C<B<A<C<B=B=C<A=B<A<C
A<C<B<A<C<B=B=C<B<A=A<C
A<C<B<A<C<B=C<B=B<A=A<C
A<C<B<A<C<B=C<B<A=B<A=C
A<C<B<A<C<B=C<B<A=B<A<C
A<C<B<A<C<B<C<B=B<A=A<C
A<C<B<A<C<B<C<B<A=B<A=C
A<C<B<A<C<B<C<B<A=B<A<C
A<C<B<C<A=B=B<A<C<A=B=C
A<C<B<C<B=B<A=A=A=C<B=C
A<C<B<C<B=B<A=A=A=C<C<B
A<C<B<C<B=B<A=A=A<C=C<B
A<C<B<C<B=B<A=A=A<C<B=C
A<C<B<C<B=B<A=A<C<A=B=C
A<C<B<C<B=B<A=A<C<A=C<B
A<C<B<C<B=B<A=A<C<A<B=C
A<C<B<C<B=B<A=A<C<A<C<B
A<C<B<C<B<A=A=B<C<A=B=C
A<C<B<C<B<A=B<A=A=C<B=C
A<C<B<C<B<A=B<A=A=C<C<B
A<C<B<C<B<A=B<A=A<C=C<B
A<C<B<C<B<A=B<A=A<C<B=C
A<C<B<C<B<A=B<A=C<A<B=C
A<C<B<C<B<A=B<A=C<A<C<B
A<C<B<C<B<A=B<A<C<A=B=C
A<C<B<C<B<A=B<A<C<A=C<B
A<C<B<C<B<A=B<A<C<A<B=C
A<C<B<C<B<A=B<A<C<A<C<B
A<C<B<C<B<A<B<A<C<A=B=C


==> anc/Python_Scripts/Thorough_Testers/Text_files_used/Identity_Addition_with_9NI/Identities.txt <==
A<B=C=C<B<A=A=B<C
A<C<C<B<B<A=A=B<C
A<C<B=C<B<A=B<A<C
A<C<B=B=C<A<B<A<C

==> anc/Python_Scripts/Thorough_Testers/Text_files_used/Identity_Addition_with_9NI/ListOfOperators.txt <==
========
=======<
======<=
======<<
=====<==
=====<=<
=====<<=
=====<<<
====<===
====<==<
====<=<=
====<=<<
====<<==
====<<=<
====<<<=
====<<<<
===<====
===<===<
===<==<=
===<==<<
===<=<==
===<=<=<
===<=<<=
===<=<<<
===<<===
===<<==<
===<<=<=
===<<=<<
===<<<==
===<<<=<
===<<<<=
===<<<<<
==<=====
==<====<
==<===<=
==<===<<
==<==<==
==<==<=<
==<==<<=
==<==<<<
==<=<===
==<=<==<
==<=<=<=
==<=<=<<
==<=<<==
==<=<<=<
==<=<<<=
==<=<<<<
==<<====
==<<===<
==<<==<=
==<<==<<
==<<=<==
==<<=<=<
==<<=<<=
==<<=<<<
==<<<===
==<<<==<
==<<<=<=
==<<<=<<
==<<<<==
==<<<<=<
==<<<<<=
==<<<<<<
=<======
=<=====<
=<====<=
=<====<<
=<===<==
=<===<=<
=<===<<=
=<===<<<
=<==<===
=<==<==<
=<==<=<=
=<==<=<<
=<==<<==
=<==<<=<
=<==<<<=
=<==<<<<
=<=<====
=<=<===<
=<=<==<=
=<=<==<<
=<=<=<==
=<=<=<=<
=<=<=<<=
=<=<=<<<
=<=<<===
=<=<<==<
=<=<<=<=
=<=<<=<<
=<=<<<==
=<=<<<=<
=<=<<<<=
=<=<<<<<
=<<=====
=<<====<
=<<===<=
=<<===<<
=<<==<==
=<<==<=<
=<<==<<=
=<<==<<<
=<<=<===
=<<=<==<
=<<=<=<=
=<<=<=<<
=<<=<<==
=<<=<<=<
=<<=<<<=
=<<=<<<<
=<<<====
=<<<===<
=<<<==<=
=<<<==<<
=<<<=<==
=<<<=<=<
=<<<=<<=
=<<<=<<<
=<<<<===
=<<<<==<
=<<<<=<=
=<<<<=<<
=<<<<<==
=<<<<<=<
=<<<<<<=
=<<<<<<<
<=======
<======<
<=====<=
<=====<<
<====<==
<====<=<
<====<<=
<====<<<
<===<===
<===<==<
<===<=<=
<===<=<<
<===<<==
<===<<=<
<===<<<=
<===<<<<
<==<====
<==<===<
<==<==<=
<==<==<<
<==<=<==
<==<=<=<
<==<=<<=
<==<=<<<
<==<<===
<==<<==<
<==<<=<=
<==<<=<<
<==<<<==
<==<<<=<
<==<<<<=
<==<<<<<
<=<=====
<=<====<
<=<===<=
<=<===<<
<=<==<==
<=<==<=<
<=<==<<=
<=<==<<<
<=<=<===
<=<=<==<
<=<=<=<=
<=<=<=<<
<=<=<<==
<=<=<<=<
<=<=<<<=
<=<=<<<<
<=<<====
<=<<===<
<=<<==<=
<=<<==<<
<=<<=<==
<=<<=<=<
<=<<=<<=
<=<<=<<<
<=<<<===
<=<<<==<
<=<<<=<=
<=<<<=<<
<=<<<<==
<=<<<<=<
<=<<<<<=
<=<<<<<<
<<======
<<=====<
<<====<=
<<====<<
<<===<==
<<===<=<
<<===<<=
<<===<<<
<<==<===
<<==<==<
<<==<=<=
<<==<=<<
<<==<<==
<<==<<=<
<<==<<<=
<<==<<<<
<<=<====
<<=<===<
<<=<==<=
<<=<==<<
<<=<=<==
<<=<=<=<
<<=<=<<=
<<=<=<<<
<<=<<===
<<=<<==<
<<=<<=<=
<<=<<=<<
<<=<<<==
<<=<<<=<
<<=<<<<=
<<=<<<<<
<<<=====
<<<====<
<<<===<=
<<<===<<
<<<==<==
<<<==<=<
<<<==<<=
<<<==<<<
<<<=<===
<<<=<==<
<<<=<=<=
<<<=<=<<
<<<=<<==
<<<=<<=<
<<<=<<<=
<<<=<<<<
<<<<====
<<<<===<
<<<<==<=
<<<<==<<
<<<<=<==
<<<<=<=<
<<<<=<<=
<<<<=<<<
<<<<<===
<<<<<==<
<<<<<=<=
<<<<<=<<
<<<<<<==
<<<<<<=<
<<<<<<<=
<<<<<<<<

==> anc/Python_Scripts/Thorough_Testers/Thorough_Tester_of_Identity_Addition__pub_.py <==
## Changeable variables
NumberOfDice = 3
NumberOfDieSides = 4

SeriesEq = True
SeriesLt = False

NumberOfStr = 2      # enter 2 or 3

FilePath = "" # Leave blank to write to C:/ or add a location (that ends with a "/") between the quotation marks to write elsewhere (NB: use "/" between levels, not "\") 
# Included text files must be placed in the appropriate folder...
  # Said folder is created on the first run, so run it, let it error and then add the files  & retry.

##
import os
import sys
sys.path.append('C:/Users/unkno/Dropbox/Python')
import numpy as np
import linecache
import re

if SeriesEq:
    MethodUsed = 'Equal To Identity Addition'
    SeriesLt = False
elif SeriesLt:
    MethodUsed = 'Less Than Identity Addition'

if not os.path.exists('C:/' + FilePath + 'ThoroughTests/' + MethodUsed.replace(" ","")):
    os.makedirs('C:/' + FilePath + 'ThoroughTests/' + MethodUsed.replace(" ",""))
os.chdir('C:/' + FilePath + 'ThoroughTests/' + MethodUsed.replace(" ",""))

def file_len(fname):
    with open(fname) as f:
        for i, l in enumerate(f):
            pass
    return i + 1

NumberOfDiceToBeat = NumberOfDice - 1
NumberOfIdentities = file_len('Identities.txt')

NumberOfNumbers = NumberOfDice * NumberOfStr * NumberOfDieSides

if NumberOfNumbers > 255:
    Dice = np.zeros((NumberOfDice,NumberOfStr*NumberOfDieSides), dtype=np.uint16)
else:
    Dice = np.zeros((NumberOfDice,NumberOfStr*NumberOfDieSides), dtype=np.uint8)

if (NumberOfStr*NumberOfDieSides)**2 > 65535:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint32)    
elif (NumberOfStr*NumberOfDieSides)**2 > 255:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint16)
else:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint8)

LastUsedIndex = np.zeros((NumberOfDice), dtype=np.uint8)

Alphabet = ["A", "B", "C", "D", "E", "F", "G", "H", "I", "J", "K", "L", "M", "N", "O", "P", "Q", "R", "S", "T", "U", "V", "W", "X", "Y", "Z"]

TallyHeader = "                        "

n = 0
while n < NumberOfDice:
    TallyHeader = TallyHeader + str(Alphabet[n] + "  ")
    n += 1

SolutionsFile = open(MethodUsed + str(NumberOfStr) + 'Str.txt', 'w')
SolutionsFile.writelines("Identities expanded with the " + MethodUsed + " expansion method. \n")
SolutionsFile.writelines("-------------------------------------------\n")
SolutionsFile.close

## Assign Dice face values

z = 1
while z <= NumberOfIdentities:
    print(z)
    Dice[0][0] = 1
    LastUsedIndex[...] = 0
    LastUsedIndex[0] = 1
    LastNumber = 1
    i = 1
    IdentityString1 = linecache.getline('Identities.txt', z).replace("\n","")
    while i < len(IdentityString1):
        if IdentityString1[i:i+1] == '<':
            NextNumber = LastNumber + 1
        elif IdentityString1[i:i+1] == '=':
            NextNumber = LastNumber
        else:
            print("error")
            sys.exit()
        DiceNumber = Alphabet.index(IdentityString1[i+1:i+2])
        Dice[DiceNumber][LastUsedIndex[DiceNumber]] = NextNumber
        LastNumber = NextNumber
        LastUsedIndex[DiceNumber] +=1
        i += 2
    y = 1
    YLastNumReset = LastNumber
    while y <= NumberOfIdentities:
        LastNumber = YLastNumReset
        if SeriesEq:
            Dice[0][NumberOfDieSides] = LastNumber
        elif SeriesLt:
            LastNumber +=1
            Dice[0][NumberOfDieSides] = LastNumber
        LastUsedIndex[...] = NumberOfDieSides
        LastUsedIndex[0] += 1
        i = 1
        IdentityString2 = linecache.getline('Identities.txt', y).replace("\n","")
        while i < len(IdentityString2):
            if IdentityString2[i:i+1] == '<':
                NextNumber = LastNumber + 1
            elif IdentityString2[i:i+1] == '=':
                NextNumber = LastNumber
            else:
                print("error")
                sys.exit()
            DiceNumber = Alphabet.index(IdentityString2[i+1:i+2])
            Dice[DiceNumber][LastUsedIndex[DiceNumber]] = NextNumber
            LastNumber = NextNumber
            LastUsedIndex[DiceNumber] +=1
            i += 2
        if NumberOfStr == 2:
            n = 0    
            while n < NumberOfDice:
                b = 0
                while b < NumberOfDiceToBeat:
                    i = 0
                    Wins = 0
                    Losses = 0
                    if n + b + 1 >= NumberOfDice:
                        m = n + b + 1 - NumberOfDice
                    else:
                        m = n + b + 1
                    while i < NumberOfStr*NumberOfDieSides:                                                  
                        j = 0                                                                     
                        while j < NumberOfStr*NumberOfDieSides:
                            if Dice[n][j] > Dice[m][i]:
                                Wins += 1
                            if Dice[n][j] < Dice[m][i]:
                                Losses += 1
                            j +=1
                        i +=1
                    DiceTallies[n][m] = Wins
                    DiceTallies[m][n] = Losses 
                    b +=1
                n +=1
            SolutionsFile = open(MethodUsed + '2Str.txt', 'a')
            SolutionsFile.writelines(IdentityString1 + " " + IdentityString2 + "\n")
            SolutionsFile.writelines("                       " + str(z) + " " + str(y) + "\n")
            n = 0
            while n < NumberOfDice:
                SolutionsFile.write("Dice " + str(Alphabet[n]) + "'s sides: " + str(Dice[n]) + "\n")
                n += 1
            SolutionsFile.writelines("\n" + TallyHeader + "\n")
            n = 0
            while n < NumberOfDice:
                SolutionsFile.writelines("Dice " + str(Alphabet[n]) + "'s win tallies: " + str(DiceTallies[n]) + "\n")
                n += 1
            SolutionsFile.writelines("- NB: swap indices to see the number of losses in the same matchup." + "\n" + "\n")
            n = 0
            while n < NumberOfDice:
                Beat = ""
                SolutionsFile.writelines("Dice " + str(Alphabet[n]) + " beat dice: ")
                b = 0
                while b < NumberOfDiceToBeat:
                    if n + b + 1 >= NumberOfDice:
                        m = n + b + 1 - NumberOfDice
                    else:
                        m = n + b + 1
                    if DiceTallies[n][m] > DiceTallies[m][n]:
                        Beat = Beat + str(Alphabet[m]) + ", "
                    b +=1
                SolutionsFile.write(Beat[:-2] + "\n")    
                n +=1
            SolutionsFile.write("\n" + "---" + "\n") 
            SolutionsFile.close()
        else:
            w = 1
            WLastNumReset = LastNumber
            while w <= NumberOfIdentities:
                LastNumber = WLastNumReset
                if SeriesEq:
                    Dice[0][2*NumberOfDieSides] = LastNumber
                elif SeriesLt:
                    LastNumber +=1
                    Dice[0][2*NumberOfDieSides] = LastNumber
                LastUsedIndex[...] = 2*NumberOfDieSides
                LastUsedIndex[0] += 1
                i = 1
                IdentityString3 = linecache.getline('Identities.txt', w).replace("\n","")
                while i < len(IdentityString3):
                    if IdentityString3[i:i+1] == '<':
                        NextNumber = LastNumber + 1
                    elif IdentityString3[i:i+1] == '=':
                        NextNumber = LastNumber
                    else:
                        print("error")
                        sys.exit()
                    DiceNumber = Alphabet.index(IdentityString3[i+1:i+2])
                    Dice[DiceNumber][LastUsedIndex[DiceNumber]] = NextNumber
                    LastNumber = NextNumber
                    LastUsedIndex[DiceNumber] +=1
                    i += 2
                n = 0    
                while n < NumberOfDice:
                    b = 0
                    while b < NumberOfDiceToBeat:
                        i = 0
                        Wins = 0
                        Losses = 0
                        if n + b + 1 >= NumberOfDice:
                            m = n + b + 1 - NumberOfDice
                        else:
                            m = n + b + 1
                        while i < NumberOfStr*NumberOfDieSides:                                                  
                            j = 0                                                                     
                            while j < NumberOfStr*NumberOfDieSides:
                                if Dice[n][j] > Dice[m][i]:
                                    Wins += 1
                                if Dice[n][j] < Dice[m][i]:
                                    Losses += 1
                                j +=1
                            i +=1
                        DiceTallies[n][m] = Wins
                        DiceTallies[m][n] = Losses 
                        b +=1
                    n +=1
                SolutionsFile = open(MethodUsed + '3Str.txt', 'a')
                SolutionsFile.writelines(IdentityString1 + " " + IdentityString2 + " " + IdentityString3 + "\n")
                SolutionsFile.writelines("                       " + str(z) + " " + str(y) + " " + str(w) + "\n")
                n = 0
                while n < NumberOfDice:
                    SolutionsFile.write("Dice " + str(Alphabet[n]) + "'s sides: " + str(Dice[n]) + "\n")
                    n += 1
                SolutionsFile.writelines("\n" + TallyHeader + "\n")
                n = 0
                while n < NumberOfDice:
                    SolutionsFile.writelines("Dice " + str(Alphabet[n]) + "'s win tallies: " + str(DiceTallies[n]) + "\n")
                    n += 1
                SolutionsFile.writelines("- NB: swap indices to see the number of losses in the same matchup." + "\n" + "\n")
                n = 0
                while n < NumberOfDice:
                    Beat = ""
                    SolutionsFile.writelines("Dice " + str(Alphabet[n]) + " beat dice: ")
                    b = 0
                    while b < NumberOfDiceToBeat:
                        if n + b + 1 >= NumberOfDice:
                            m = n + b + 1 - NumberOfDice
                        else:
                            m = n + b + 1
                        if DiceTallies[n][m] > DiceTallies[m][n]:
                            Beat = Beat + str(Alphabet[m]) + ", "
                        b +=1
                    SolutionsFile.write(Beat[:-2] + "\n")    
                    n +=1
                SolutionsFile.write("\n" + "---" + "\n") 
                SolutionsFile.close()
                w += 1
        y += 1
    z += 1

==> anc/Python_Scripts/Thorough_Testers/Thorough_Tester_of_Identity_Addition_with_9_strands__pub_.py <==
## Changeable variables
NumberOfDice = 3
NumberOfDieSides = 3

MethodUsed = "Identity Addition with 9 NI"
FirstRun = False

FilePath = "" # Leave blank to write to C:/ or add a location (that ends with a "/") between the quotation marks to write elsewhere (NB: use "/" between levels, not "\") 
# Included text files must be placed in the appropriate folder...
  # Said folder is created on the first run, so run it, let it error and then add the files  & retry.

##
import os
import numpy as np
import linecache
import re

import sys
sys.path.append('C:/' + FilePath)

NumberOfStr = 9
NumberOfDiceToBeat = NumberOfDice - 1
  # NB: This is not possible, but this setup enables testing all configurations

if not os.path.exists('C:/' + FilePath + 'ThoroughTests/' + MethodUsed.replace(" ","")):
    os.makedirs('C:/' + FilePath + 'ThoroughTests/' + MethodUsed.replace(" ",""))
os.chdir('C:/' + FilePath + 'ThoroughTests/' + MethodUsed.replace(" ",""))

NumberOfNumbers = NumberOfDice * NumberOfStr * NumberOfDieSides

if NumberOfNumbers > 255:
    Dice = np.zeros((NumberOfDice,NumberOfStr*NumberOfDieSides), dtype=np.uint16)
else:
    Dice = np.zeros((NumberOfDice,NumberOfStr*NumberOfDieSides), dtype=np.uint8)

if (NumberOfStr*NumberOfDieSides)**2 > 65535:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint32)    
elif (NumberOfStr*NumberOfDieSides)**2 > 255:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint16)
else:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint8)

LastUsedIndex = np.zeros((NumberOfDice), dtype=np.uint8)

Alphabet = ["A", "B", "C", "D", "E", "F", "G", "H", "I"]

TallyHeader = "                        "

n = 0
while n < NumberOfDice:
    TallyHeader = TallyHeader + str(Alphabet[n] + "  ")
    n += 1

## Assign Dice face values

if not FirstRun:
    z = 17
    Firstpass = True
    y = 1
    w = 1
    v = 1  
    t = 1
    s = 1
    r = 1    
    q = 1
    p = 1
    o = 1
    End = 17
else:
    z = 1
    Firstpass = False
    End = 128
while z <= End:
    print(z)
    OperatorString = linecache.getline('ListOfOperators.txt', z).replace("\n","")
    if not Firstpass:
        y = 1
    else:
        pass
    while y <= 4:
        IdentityString = linecache.getline('Identities.txt', y).replace("\n","")
        IdentityString = IdentityString + OperatorString[:1]
        IdentityStringRevertW = IdentityString
        if not Firstpass:
            w = 1
        else:
            pass
        while w <= 3:
            IdentityString = IdentityStringRevertW
            Nextpart = linecache.getline('Identities.txt', w).replace("\n","")
            IdentityString = IdentityString + Nextpart + OperatorString[1:2]
            IdentityStringRevertV = IdentityString
            if not Firstpass:
                v = 1
            else:
                Firstpass = False
            while v <= 4:
                IdentityString = IdentityStringRevertV
                Nextpart = linecache.getline('Identities.txt', v).replace("\n","")
                IdentityString = IdentityString + Nextpart + OperatorString[2:3]
                IdentityStringRevertT = IdentityString
                if not Firstpass:
                    t = 1
                else:
                    pass
                while t <= 3:
                    IdentityString = IdentityStringRevertT
                    Nextpart = linecache.getline('Identities.txt', t).replace("\n","")
                    IdentityString = IdentityString + Nextpart + OperatorString[3:4]
                    IdentityStringRevertS = IdentityString
                    if not Firstpass:
                        s = 1
                    else:
                        pass
                    while s <= 4:
                        IdentityString = IdentityStringRevertS
                        Nextpart = linecache.getline('Identities.txt', s).replace("\n","")
                        IdentityString = IdentityString + Nextpart + OperatorString[4:5]
                        IdentityStringRevertR = IdentityString
                        if not Firstpass:
                            r = 1
                        else:
                            Firstpass = False
                        while r <= 4:
                            IdentityString = IdentityStringRevertR
                            Nextpart = linecache.getline('Identities.txt', r).replace("\n","")
                            IdentityString = IdentityString + Nextpart + OperatorString[5:6]
                            IdentityStringRevertQ = IdentityString
                            if not Firstpass:
                                q = 1
                            else:
                                pass
                            while q <= 4:
                                IdentityString = IdentityStringRevertQ
                                Nextpart = linecache.getline('Identities.txt', q).replace("\n","")
                                IdentityString = IdentityString + Nextpart + OperatorString[6:7]
                                IdentityStringRevertP = IdentityString
                                if not Firstpass:
                                    p = 1
                                else:
                                    pass
                                while p <= 3:
                                    IdentityString = IdentityStringRevertP
                                    Nextpart = linecache.getline('Identities.txt', p).replace("\n","")
                                    IdentityString = IdentityString + Nextpart + OperatorString[7:8]
                                    IdentityStringRevertO = IdentityString
                                    if not Firstpass:
                                        o = 1
                                    else:
                                        Firstpass = False
                                    while o <= 4:
                                        IdentityString = IdentityStringRevertO
                                        Nextpart = linecache.getline('Identities.txt', o).replace("\n","")
                                        IdentityString = IdentityString + Nextpart
                                        LastUsedIndex[...] = 0
                                        Dice[0][0] = 1
                                        LastUsedIndex[0] = 1
                                        LastNumber = 1
                                        i = 1
                                        while i < len(IdentityString):
                                            if IdentityString[i:i+1] == '<':
                                                NextNumber = LastNumber + 1
                                            elif IdentityString[i:i+1] == '=':
                                                NextNumber = LastNumber
                                            else:
                                                print("error")
                                                sys.exit()
                                            DiceNumber = Alphabet.index(IdentityString[i+1:i+2])
                                            Dice[DiceNumber][LastUsedIndex[DiceNumber]] = NextNumber
                                            LastNumber = NextNumber
                                            LastUsedIndex[DiceNumber] +=1
                                            i += 2 
                                        n = 0    
                                        while n < NumberOfDice:
                                            b = 0
                                            while b < NumberOfDiceToBeat:
                                                i = 0
                                                Wins = 0
                                                Losses = 0
                                                if n + b + 1 >= NumberOfDice:
                                                    m = n + b + 1 - NumberOfDice
                                                else:
                                                    m = n + b + 1
                                                while i < NumberOfDieSides:                                                  
                                                    j = 0                                                                     
                                                    while j < NumberOfDieSides:
                                                        if Dice[n][j] > Dice[m][i]:
                                                            Wins += 1
                                                        if Dice[n][j] < Dice[m][i]:
                                                            Losses += 1
                                                        j +=1
                                                    i +=1
                                                DiceTallies[n][m] = Wins
                                                DiceTallies[m][n] = Losses 
                                                b +=1
                                            n +=1
                                        SolutionsFile = open(MethodUsed + " z=" + str(z) + '.txt', 'a+')
                                        SolutionsFile.writelines(OperatorString + " with " + str(y) + " " + str(w) + " " + str(v) + " " + str(t) + " " + 
                                                                  str(s) + " " + str(r) + " " + str(q) + " " + str(p) + " " + str(o) + "\n")
                                        SolutionsFile.writelines("Forming Identity: " + IdentityString + "\n")
                                        n = 0
                                        while n < NumberOfDice:
                                            SolutionsFile.write("Dice " + str(Alphabet[n]) + "'s sides: " + str(Dice[n]) + "\n")
                                            n += 1
                                        SolutionsFile.writelines(TallyHeader + "\n")
                                        n = 0
                                        while n < NumberOfDice:
                                            SolutionsFile.writelines("Dice " + str(Alphabet[n]) + "'s win tallies: " + str(DiceTallies[n]) + "\n")
                                            n += 1
                                        SolutionsFile.writelines("- NB: swap indices to see the number of losses in the same matchup." + "\n" + "\n")
                                        n = 0
                                        while n < NumberOfDice:
                                            Beat = ""
                                            SolutionsFile.writelines("Dice " + str(Alphabet[n]) + " beat dice: ")
                                            b = 0
                                            while b < NumberOfDiceToBeat:
                                                if n + b + 1 >= NumberOfDice:
                                                    m = n + b + 1 - NumberOfDice
                                                else:
                                                    m = n + b + 1
                                                if DiceTallies[n][m] > DiceTallies[m][n]:
                                                    Beat = Beat + str(Alphabet[m]) + ", "
                                                b +=1
                                            SolutionsFile.write(Beat[:-2] + "\n")    
                                            n +=1
                                        SolutionsFile.write("\n" + "---" + "\n") 
                                        SolutionsFile.close()
                                        o += 1
                                    p += 1
                                q += 1
                            r += 1
                        s += 1
                    t += 1
                v += 1
            w += 1
        y += 1
    z += 1

==> anc/Python_Scripts/Thorough_Testers/Thorough_Tester_of_Identity_Dice_Multiplication__pub_.py <==
## Changeable variables
NumberOfDice = 3
NumberOfDieSides = 3

FirstRun = True

FilePath = "" # Leave blank to write to C:/ or add a location (that ends with a "/") between the quotation marks to write elsewhere (NB: use "/" between levels, not "\") 
# Included text files must be placed in the appropriate folder...
  # Said folder is created on the first run, so run it, let it error and then add the files  & retry.

##
import os
import sys
sys.path.append('C:/' + FilePath)
import numpy as np
import linecache
import re

MethodUsed = 'Identity Dice Multiplication method'

if not os.path.exists('C:/' + FilePath + 'ThoroughTests/' + MethodUsed.replace(" ","")):
    os.makedirs('C:/' + FilePath + 'ThoroughTests/' + MethodUsed.replace(" ",""))
os.chdir('C:/' + FilePath + 'ThoroughTests/' + MethodUsed.replace(" ",""))

def file_len(fname):
    with open(fname) as f:
        for i, l in enumerate(f):
            pass
    return i + 1

NumberOfDiceToBeat = NumberOfDice - 1
NumberOfDigits =  1
NumberOfDice = NumberOfDice**2
NumberOfDiceToBeat = NumberOfDice - 1
NumberOfDieSides = NumberOfDieSides**2
NumberOfNumbers = NumberOfDice * NumberOfDieSides

NumberOfIdentities = file_len('Identities.txt')

if NumberOfNumbers > 255:
    Dice = np.zeros((NumberOfDice,NumberOfDieSides), dtype=np.uint16)
else:
    Dice = np.zeros((NumberOfDice,NumberOfDieSides), dtype=np.uint8)

if NumberOfDieSides**2 > 65535:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint32)    
elif NumberOfDieSides**2 > 255:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint16)
else:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint8)

LastUsedIndex = np.zeros((NumberOfDice), dtype=np.uint8)

Alphabet = ["A", "B", "C", "D", "E", "F", "G", "H", "I", "J", "K", "L", "M", "N", "O", "P", "Q", "R", "S", "T", "U", "V", "W", "X", "Y", "Z"]

TallyHeader = "                        "

n = 0
while n < NumberOfDice:
    TallyHeader = TallyHeader + str(Alphabet[n] + "  ")
    n += 1

def Fixer(repeat, string, substring):         # Fixer fixes Method 2 for OriginalIDStrings with = between the same die faces
    if repeat == 2:
        FixedStr = string.replace("A","A=A")
        FixedStr = FixedStr.replace("B","B=B")
        FixedStr = FixedStr.replace("C","C=C")
    elif repeat == 3:
        FixedStr = string.replace("A","A=A=A")
        FixedStr = FixedStr.replace("B","B=B=B")
        FixedStr = FixedStr.replace("C","C=C=C")
    elif repeat == 4:
        FixedStr = string.replace("A","A=A=A=A")
        FixedStr = FixedStr.replace("B","B=B=B=B")
        FixedStr = FixedStr.replace("C","C=C=C=C")
    else:
        print("error")
    if substring == 2:
        FixedStr = FixedStr.replace("A","D")
        FixedStr = FixedStr.replace("B","E")
        FixedStr = FixedStr.replace("C","F")
    elif substring == 3:
        FixedStr = FixedStr.replace("A","G")
        FixedStr = FixedStr.replace("B","H")
        FixedStr = FixedStr.replace("C","I")
    return FixedStr

## Assign Dice face values
if not FirstRun:
    # z = 17
    Firstpass = True
    # y = 40
    # w = 28
    # v = 3
else:
    z = 1
    Firstpass = False
while z <= NumberOfIdentities:
    print(z)
    IdentityString = linecache.getline('Identities.txt', z).replace("\n","")
    if 3*len(IdentityString)-len(IdentityString.replace("A=B",""))-len(IdentityString.replace("A=C",""))-len(IdentityString.replace("B=C","")) != 0:
        z += 1
        continue
    OriginalIDString = IdentityString
    # IdentityString = IdentityString.replace("A=A=A=A", "4a")
    # IdentityString = IdentityString.replace("A=A=A", "3a")
    IdentityString = IdentityString.replace("A=A", "2a")
    # IdentityString = IdentityString.replace("B=B=B=B", "4b")
    # IdentityString = IdentityString.replace("B=B=B", "3b")
    IdentityString = IdentityString.replace("B=B", "2b")
    # IdentityString = IdentityString.replace("C=C=C=C", "4c")
    # IdentityString = IdentityString.replace("C=C=C", "3c")
    IdentityString = IdentityString.replace("C=C", "2c")
    IdentityString = IdentityString.replace("B", "::")
    IdentityString = IdentityString.replace("C", "!!")
    IdentityStringRevertY = IdentityString
    if not Firstpass:
        y = 1
    else:
        pass
    while y <= NumberOfIdentities:
        IdentityString = IdentityStringRevertY
        Substring1 = linecache.getline('Identities.txt', y).replace("\n","")
        IdentityString = IdentityString.replace("A", Substring1)
        IdentityString = IdentityString.replace("2a", Fixer(2, Substring1, 1))
        # IdentityString = IdentityString.replace("3a", Fixer(3, Substring1, 1))
        # IdentityString = IdentityString.replace("4a", Fixer(4, Substring1, 1))
        IdentityStringRevertW= IdentityString
        if not Firstpass:
            w = 1
        else:
            pass
        while w <= NumberOfIdentities:
            IdentityString = IdentityStringRevertW
            Substring2 = linecache.getline('Identities.txt', w).replace("\n","")
            SubString2Offset = Substring2.replace("A", "D")
            SubString2Offset = SubString2Offset.replace("B", "E")
            SubString2Offset = SubString2Offset.replace("C", "F")    
            IdentityString = IdentityString.replace("::", SubString2Offset)
            IdentityString = IdentityString.replace("2b", Fixer(2, Substring2, 2))
            # IdentityString = IdentityString.replace("3b", Fixer(3, Substring2, 2))
            # IdentityString = IdentityString.replace("4b", Fixer(4, Substring2, 2))
            IdentityStringRevertV = IdentityString
            if not Firstpass:
                v = 1
            else:
                Firstpass = False
            while v <= NumberOfIdentities:
                IdentityString = IdentityStringRevertV
                Substring3 = linecache.getline('Identities.txt', v).replace("\n","")
                SubString3Offset = Substring3.replace("A", "G")
                SubString3Offset = SubString3Offset.replace("B", "H")
                SubString3Offset = SubString3Offset.replace("C", "I")
                IdentityString = IdentityString.replace("!!", SubString3Offset)
                IdentityString = IdentityString.replace("2c", Fixer(2, Substring3, 3))
                # IdentityString = IdentityString.replace("3c", Fixer(3, Substring3, 3))
                # IdentityString = IdentityString.replace("4c", Fixer(4, Substring3, 3)) 
                LastUsedIndex[...] = 0
                Dice[0][0] = 1
                LastUsedIndex[0] = 1
                LastNumber = 1
                i = 1
                while i < len(IdentityString):
                    if IdentityString[i:i+1] == '<':
                        NextNumber = LastNumber + 1
                    elif IdentityString[i:i+1] == '=':
                        NextNumber = LastNumber
                    else:
                        print("error")
                        sys.exit()
                    DiceNumber = Alphabet.index(IdentityString[i+1:i+2])
                    Dice[DiceNumber][LastUsedIndex[DiceNumber]] = NextNumber
                    LastNumber = NextNumber
                    LastUsedIndex[DiceNumber] +=1
                    i += 2 
                n = 0    
                while n < NumberOfDice:
                    b = 0
                    while b < NumberOfDiceToBeat:
                        i = 0
                        Wins = 0
                        Losses = 0
                        if n + b + 1 >= NumberOfDice:
                            m = n + b + 1 - NumberOfDice
                        else:
                            m = n + b + 1
                        while i < NumberOfDieSides:                                                  
                            j = 0                                                                     
                            while j < NumberOfDieSides:
                                if Dice[n][j] > Dice[m][i]:
                                    Wins += 1
                                if Dice[n][j] < Dice[m][i]:
                                    Losses += 1
                                j +=1
                            i +=1
                        DiceTallies[n][m] = Wins
                        DiceTallies[m][n] = Losses 
                        b +=1
                    n +=1
                SolutionsFile = open(MethodUsed + " z=" + str(z) + '.txt', 'a+')
                SolutionsFile.writelines(OriginalIDString + ": " + Substring1 + " " + Substring2 + " " + Substring3 + "\n")
                SolutionsFile.writelines("                       " + str(z) + " " + str(y) + " " + str(w) + " " + str(v) + "\n")
                SolutionsFile.writelines("Forming Identity: " + IdentityString + "\n")
                n = 0
                while n < NumberOfDice:
                    SolutionsFile.write("Dice " + str(Alphabet[n]) + "'s sides: " + str(Dice[n]) + "\n")
                    n += 1
                SolutionsFile.writelines(TallyHeader + "\n")
                n = 0
                while n < NumberOfDice:
                    SolutionsFile.writelines("Dice " + str(Alphabet[n]) + "'s win tallies: " + str(DiceTallies[n]) + "\n")
                    n += 1
                SolutionsFile.writelines("- NB: swap indices to see the number of losses in the same matchup." + "\n" + "\n")
                n = 0
                while n < NumberOfDice:
                    Beat = ""
                    SolutionsFile.writelines("Dice " + str(Alphabet[n]) + " beat dice: ")
                    b = 0
                    while b < NumberOfDiceToBeat:
                        if n + b + 1 >= NumberOfDice:
                            m = n + b + 1 - NumberOfDice
                        else:
                            m = n + b + 1
                        if DiceTallies[n][m] > DiceTallies[m][n]:
                            Beat = Beat + str(Alphabet[m]) + ", "
                        b +=1
                    SolutionsFile.write(Beat[:-2] + "\n")    
                    n +=1
                SolutionsFile.write("\n" + "---" + "\n") 
                SolutionsFile.close()
                v += 1
            w += 1
        y += 1
    z += 1

==> anc/Python_Scripts/Thorough_Testers/Thorough_Tester_of_Identity_Face_Exponentiation__pub_.py <==
## Changeable variables
NumberOfDice = 3
NumberOfDieSides = 3

FirstRun = False

FilePath = "" # Leave blank to write to C:/ or add a location (that ends with a "/") between the quotation marks to write elsewhere (NB: use "/" between levels, not "\") 
# Included text files must be placed in the appropriate folder...
  # Said folder is created on the first run, so run it, let it error and then add the files  & retry.

##
import os
import sys
sys.path.append('C:/' + FilePath)
import numpy as np
import linecache
import re

def file_len(fname):
    with open(fname) as f:
        for i, l in enumerate(f):
            pass
    return i + 1

NumberOfIdentities = file_len('Identities.txt')

MethodUsed = "Identity Face Exponentiation method."

if not os.path.exists('C:/' + FilePath + 'ThoroughTests/' + MethodUsed.replace(" ","")):
    os.makedirs('C:/' + FilePath + 'ThoroughTests/' + MethodUsed.replace(" ",""))
os.chdir('C:/' + FilePath + 'ThoroughTests/' + MethodUsed.replace(" ",""))

NumberOfDiceToBeat = NumberOfDice - 1
NumberOfNumbers = NumberOfDice * NumberOfDieSides
NumberOfDigits =  1
NumberOfDieSides = NumberOfDieSides**NumberOfDieSides

if NumberOfNumbers > 255:
    Dice = np.zeros((NumberOfDice,27), dtype=np.uint16)
else:
    Dice = np.zeros((NumberOfDice,27), dtype=np.uint8)

if NumberOfDieSides**2 > 65535:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint32)    
elif NumberOfDieSides**2 > 255:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint16)
else:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint8)

LastUsedIndex = np.zeros((NumberOfDice), dtype=np.uint8)

Alphabet = ["A", "B", "C", "D", "E", "F", "G", "H", "I", "J", "K", "L", "M", "N", "O", "P", "Q", "R", "S", "T", "U", "V", "W", "X", "Y", "Z"]

TallyHeader = "                         "

n = 0
while n < NumberOfDice:
    TallyHeader = TallyHeader + str(Alphabet[n] + "   ")
    n += 1

def Fixer(repeat, string):         
    if repeat == 2:
        FixedStr = string.replace("A","A=A")
        FixedStr = FixedStr.replace("B","B=B")
        FixedStr = FixedStr.replace("C","C=C")
    elif repeat == 3:
        FixedStr = string.replace("A","A=A=A")
        FixedStr = FixedStr.replace("B","B=B=B")
        FixedStr = FixedStr.replace("C","C=C=C")
    elif repeat == 4:
        FixedStr = string.replace("A","A=A=A=A")
        FixedStr = FixedStr.replace("B","B=B=B=B")
        FixedStr = FixedStr.replace("C","C=C=C=C")
    else:
        print("error")
    return FixedStr

## Assign Dice face values
if not FirstRun:
    z = 17             # If restarting, insert values here of the next combination to be tested.
    Firstpass = True
    y = 40
    w = 28
    v = 3
else:
    z = 1
    Firstpass = False
while z <= NumberOfIdentities:
    print(z)
    IdentityString = linecache.getline('Identities.txt', z).replace("\n","")
    OriginalIDString = IdentityString
    if 3*len(IdentityString)-len(IdentityString.replace("A=B",""))-len(IdentityString.replace("A=C",""))-len(IdentityString.replace("B=C","")) != 0:
        z += 1
        continue
    IdentityString = IdentityString.replace("A=A", "2a")
    IdentityString = IdentityString.replace("B=B", "2b")
    IdentityString = IdentityString.replace("C=C", "2c")
    IdentityString = IdentityString.replace("B", "::")
    IdentityString = IdentityString.replace("C", "!!")
    IdentityStringRevertY = IdentityString
    if not Firstpass:
        y = 1
    else:
        pass
    while y <= NumberOfIdentities:
        IdentityString = IdentityStringRevertY
        Substring1 = linecache.getline('Identities.txt', y).replace("\n","")
        IdentityString = IdentityString.replace("A", Substring1)
        IdentityString = IdentityString.replace("2a", Fixer(2, Substring1))
        IdentityStringRevertW= IdentityString
        if not Firstpass:
            w = 1
        else:
            pass
        while w <= NumberOfIdentities:
            IdentityString = IdentityStringRevertW
            Substring2 = linecache.getline('Identities.txt', w).replace("\n","")
            IdentityString = IdentityString.replace("::", Substring2)
            IdentityString = IdentityString.replace("2b", Fixer(2, Substring2))
            IdentityStringRevertV = IdentityString
            if not Firstpass:
                v = 1
            else:
                Firstpass = False
            while v <= NumberOfIdentities:
                IdentityString = IdentityStringRevertV
                Substring3 = linecache.getline('Identities.txt', v).replace("\n","")
                IdentityString = IdentityString.replace("!!", Substring3)
                IdentityString = IdentityString.replace("2c", Fixer(2, Substring3))
                LastUsedIndex[...] = 0
                Dice[0][0] = 1
                LastUsedIndex[0] = 1
                LastNumber = 1
                i = 1
                while i < len(IdentityString):
                    if IdentityString[i:i+1] == '<':
                        NextNumber = LastNumber + 1
                    elif IdentityString[i:i+1] == '=':
                        NextNumber = LastNumber
                    else:
                        print("error")
                        sys.exit()
                    DiceNumber = Alphabet.index(IdentityString[i+1:i+2])
                    Dice[DiceNumber][LastUsedIndex[DiceNumber]] = NextNumber
                    LastNumber = NextNumber
                    LastUsedIndex[DiceNumber] +=1
                    i += 2 
                n = 0    
                while n < NumberOfDice:
                    b = 0
                    while b < NumberOfDiceToBeat:
                        i = 0
                        Wins = 0
                        Losses = 0
                        if n + b + 1 >= NumberOfDice:
                            m = n + b + 1 - NumberOfDice
                        else:
                            m = n + b + 1
                        while i < NumberOfDieSides:                                                  
                            j = 0                                                                     
                            while j < NumberOfDieSides:
                                if Dice[n][j] > Dice[m][i]:
                                    Wins += 1
                                if Dice[n][j] < Dice[m][i]:
                                    Losses += 1
                                j +=1
                            i +=1
                        DiceTallies[n][m] = Wins
                        DiceTallies[m][n] = Losses 
                        b +=1
                    n +=1
                SolutionsFile = open(MethodUsed + " z=" + str(z) + '.txt', 'a+')
                SolutionsFile.writelines(OriginalIDString + ": " + Substring1 + " " + Substring2 + " " + Substring3 + "\n")
                SolutionsFile.writelines("                       " + str(z) + " " + str(y) + " " + str(w) + " " + str(v) + "\n")
                SolutionsFile.writelines("Forming Identity: " + IdentityString + "\n")
                n = 0
                while n < NumberOfDice:
                    SolutionsFile.write("Dice " + str(Alphabet[n]) + "'s sides: " + str(Dice[n]) + "\n")
                    n += 1
                SolutionsFile.writelines(TallyHeader + "\n")
                n = 0
                while n < NumberOfDice:
                    SolutionsFile.writelines("Dice " + str(Alphabet[n]) + "'s win tallies: " + str(DiceTallies[n]) + "\n")
                    n += 1
                SolutionsFile.writelines("- NB: swap indices to see the number of losses in the same matchup." + "\n" + "\n")
                n = 0
                while n < NumberOfDice:
                    Beat = ""
                    SolutionsFile.writelines("Dice " + str(Alphabet[n]) + " beat dice: ")
                    b = 0
                    while b < NumberOfDiceToBeat:
                        if n + b + 1 >= NumberOfDice:
                            m = n + b + 1 - NumberOfDice
                        else:
                            m = n + b + 1
                        if DiceTallies[n][m] > DiceTallies[m][n]:
                            Beat = Beat + str(Alphabet[m]) + ", "
                        b +=1
                    SolutionsFile.write(Beat[:-2] + "\n")    
                    n +=1
                SolutionsFile.write("\n" + "---" + "\n") 
                SolutionsFile.close()
                v += 1
            w += 1
        y += 1
    z += 1

==> anc/Python_Scripts/Thorough_Testers/Thorough_Tester_of_Identity_list_PlusZero__pub_.py <==
## Changeable variables
NumberOfDice = 3
NumberOfDieSides = 3
ProduceListWithTallyRatio = False

FilePath = "" # Leave blank to write to C:/ or add a location (that ends with a "/") between the quotation marks to write elsewhere (NB: use "/" between levels, not "\") 
# Included text files must be placed in the appropriate folder...
  # Said folder is created on the first run, so run it, let it error and then add the files  & retry.

##
import os
import sys
sys.path.append('C:/' + FilePath)
import numpy as np
import linecache
import re

MethodUsed = 'IdentityListPlusZero'
PlusZero = "<A=B=C"

NumberOfDiceToBeat = NumberOfDice - 1

if not os.path.exists('C:/' + FilePath + 'ThoroughTests/' + MethodUsed.replace(" ","")):
    os.makedirs('C:/' + FilePath + 'ThoroughTests/' + MethodUsed.replace(" ",""))
os.chdir('C:/' + FilePath + 'ThoroughTests/' + MethodUsed.replace(" ",""))

def file_len(fname):
    with open(fname) as f:
        for i, l in enumerate(f):
            pass
    return i + 1

NumberOfDieSides += 1 # To account for faces added by the PlusZero

NumberOfIdentities = file_len('Identities.txt')

NumberOfNumbers = NumberOfDice * NumberOfDieSides

if NumberOfNumbers > 255:
    Dice = np.zeros((NumberOfDice,NumberOfDieSides), dtype=np.uint16)
else:
    Dice = np.zeros((NumberOfDice,NumberOfDieSides), dtype=np.uint8)

if NumberOfDieSides**2 > 65535:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint32)    
elif NumberOfDieSides**2 > 255:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint16)
else:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint8)

LastUsedIndex = np.zeros((NumberOfDice), dtype=np.uint8)

Alphabet = ["A", "B", "C", "D", "E", "F", "G", "H", "I", "J", "K", "L", "M", "N", "O", "P", "Q", "R", "S", "T", "U", "V", "W", "X", "Y", "Z"]

TallyHeader = "                       "

n = 0
while n < NumberOfDice:
    TallyHeader = TallyHeader + str(Alphabet[n] + " ")
    n += 1

SolutionsFile = open(MethodUsed + '.txt', 'w')
SolutionsFile.writelines("Identities not expanded. \n")
SolutionsFile.writelines("-------------------------------------------\n")
SolutionsFile.close

## Assign Dice face values

z = 1
while z <= NumberOfIdentities:
    print(z)
    Dice[0][0] = 1
    LastUsedIndex[...] = 0
    LastUsedIndex[0] = 1
    LastNumber = 1
    i = 1
    IdentityString1 = linecache.getline('Identities.txt', z).replace("\n","")
    IdentityString1 = IdentityString1 + PlusZero
    while i < len(IdentityString1):
        if IdentityString1[i:i+1] == '<':
            NextNumber = LastNumber + 1
        elif IdentityString1[i:i+1] == '=':
            NextNumber = LastNumber
        else:
            print("error")
            sys.exit()
        DiceNumber = Alphabet.index(IdentityString1[i+1:i+2])
        Dice[DiceNumber][LastUsedIndex[DiceNumber]] = NextNumber
        LastNumber = NextNumber
        LastUsedIndex[DiceNumber] +=1
        i += 2
    n = 0    
    while n < NumberOfDice:
        b = 0
        while b < NumberOfDiceToBeat:
            i = 0
            Wins = 0
            Losses = 0
            if n + b + 1 >= NumberOfDice:
                m = n + b + 1 - NumberOfDice
            else:
                m = n + b + 1
            while i < NumberOfDieSides:                                                  
                j = 0                                                                     
                while j < NumberOfDieSides:
                    if Dice[n][j] > Dice[m][i]:
                        Wins += 1
                    if Dice[n][j] < Dice[m][i]:
                        Losses += 1
                    j +=1
                i +=1
            DiceTallies[n][m] = Wins
            DiceTallies[m][n] = Losses 
            b +=1
        n +=1
    SolutionsFile = open(MethodUsed + '.txt', 'a')
    SolutionsFile.writelines(str(z) + "," + IdentityString1 + "\n" + "\n")
    n = 0
    while n < NumberOfDice:
        SolutionsFile.write("Dice " + str(Alphabet[n]) + "'s sides: " + str(Dice[n]) + "\n")
        n += 1
    SolutionsFile.writelines("\n" + TallyHeader + "\n")
    n = 0
    while n < NumberOfDice:
        SolutionsFile.writelines("Dice " + str(Alphabet[n]) + "'s win tallies: " + str(DiceTallies[n]) + "\n")
        n += 1
    SolutionsFile.writelines("- NB: swap indices to see the number of losses in the same matchup." + "\n" + "\n")
    n = 0
    while n < NumberOfDice:
        Beat = ""
        SolutionsFile.writelines("Dice " + str(Alphabet[n]) + " beat dice: ")
        b = 0
        while b < NumberOfDiceToBeat:
            if n + b + 1 >= NumberOfDice:
                m = n + b + 1 - NumberOfDice
            else:
                m = n + b + 1
            if DiceTallies[n][m] > DiceTallies[m][n]:
                Beat = Beat + str(Alphabet[m]) + ", "
            b +=1
        SolutionsFile.write(Beat[:-2] + "\n")    
        n +=1
    SolutionsFile.write("\n" + "---" + "\n") 
    SolutionsFile.close()
    z += 1

if ProduceListWithTallyRatio:    
    SolutionsFile = open(MethodUsed + '.txt', 'r')
    FormSolutions = open(MethodUsed + 'WTal.txt', 'w')
    FormSolutions2 = open(MethodUsed + 'WTalRatio.txt', 'w')
    length = file_len(MethodUsed + '.txt')
    
    FormSolutions.write("Index, Identity, A beats B, B beats A, B beats C, C beats B, C beats A, A beats C" + "\n")
    FormSolutions2.write("Index, Identity, A:B, B:C, C:A" + "\n")
    
    i = 3
    while i < length:
        FirstPart = ""
        SecondPart = ""
        j = 0
        FirstPart = linecache.getline(MethodUsed + '.txt', i).replace("\n", ",")
        AvBAwins = linecache.getline(MethodUsed + '.txt', i+7).replace("\n", "")
        CvAAwins = AvBAwins[27:28]
        AvBAwins = AvBAwins[25:26]
        BvCBwins = linecache.getline(MethodUsed + '.txt', i+8).replace("\n", "")
        AvBBwins = BvCBwins[23:24]
        BvCBwins = BvCBwins[27:28]
        CvACwins = linecache.getline(MethodUsed + '.txt', i+9).replace("\n", "")
        BvCCwins = CvACwins[25:26]
        CvACwins = CvACwins[23:24]
        FormSolutions.write(FirstPart + AvBAwins + "," + AvBBwins + "," + BvCBwins + "," + BvCCwins + "," + CvACwins + "," + CvAAwins + "\n")
        FormSolutions2.write(FirstPart + AvBAwins + ":" + AvBBwins + "," + BvCBwins + ":" + BvCCwins + "," + CvACwins + ":" + CvAAwins + "\n")
        i += 17
        
    SolutionsFile.close()   
    FormSolutions.close()
    FormSolutions2.close()

==> anc/Python_Scripts/Thorough_Testers/Thorough_Tester_of_Identity_list__pub_.py <==
## Changeable variables
NumberOfDice = 3
NumberOfDieSides = 3

FilePath = "" # Leave blank to write to C:/ or add a location (that ends with a "/") between the quotation marks to write elsewhere (NB: use "/" between levels, not "\") 
# Included text files must be placed in the appropriate folder...
  # Said folder is created on the first run, so run it, let it error and then add the files  & retry.

##
import os
import sys
sys.path.append('C:/' + FilePath)
import numpy as np
import linecache
import re

NumberOfDiceToBeat = NumberOfDice - 1

def file_len(fname):
    with open(fname) as f:
        for i, l in enumerate(f):
            pass
    return i + 1

IdentityList = True
if IdentityList:
    MethodUsed = 'IdentityList'

if not os.path.exists('C:/' + FilePath + 'ThoroughTests/' + MethodUsed.replace(" ","")):
    os.makedirs('C:/' + FilePath + 'ThoroughTests/' + MethodUsed.replace(" ",""))
os.chdir('C:/' + FilePath + 'ThoroughTests/' + MethodUsed.replace(" ",""))

NumberOfIdentities = file_len('Identities.txt')
 
##

NumberOfNumbers = NumberOfDice * NumberOfDieSides

if NumberOfNumbers > 255:
    Dice = np.zeros((NumberOfDice,NumberOfDieSides), dtype=np.uint16)
else:
    Dice = np.zeros((NumberOfDice,NumberOfDieSides), dtype=np.uint8)

if NumberOfDieSides**2 > 65535:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint32)    
elif NumberOfDieSides**2 > 255:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint16)
else:
    DiceTallies = np.zeros((NumberOfDice,NumberOfDice), dtype=np.uint8)

LastUsedIndex = np.zeros((NumberOfDice), dtype=np.uint8)

Alphabet = ["A", "B", "C", "D", "E", "F", "G", "H", "I", "J", "K", "L", "M", "N", "O", "P", "Q", "R", "S", "T", "U", "V", "W", "X", "Y", "Z"]

TallyHeader = "                       "

n = 0
while n < NumberOfDice:
    TallyHeader = TallyHeader + str(Alphabet[n] + " ")
    n += 1

SolutionsFile = open(MethodUsed + '.txt', 'w')
SolutionsFile.writelines("Identities not expanded. \n")
SolutionsFile.writelines("-------------------------------------------\n")
SolutionsFile.close

## Assign Dice face values

z = 1
while z <= NumberOfIdentities:
    print(z)
    Dice[0][0] = 1
    LastUsedIndex[...] = 0
    LastUsedIndex[0] = 1
    LastNumber = 1
    i = 1
    IdentityString1 = linecache.getline('Identities.txt', z).replace("\n","")
    while i < len(IdentityString1):
        if IdentityString1[i:i+1] == '<':
            NextNumber = LastNumber + 1
        elif IdentityString1[i:i+1] == '=':
            NextNumber = LastNumber
        else:
            print("error")
            sys.exit()
        DiceNumber = Alphabet.index(IdentityString1[i+1:i+2])
        Dice[DiceNumber][LastUsedIndex[DiceNumber]] = NextNumber
        LastNumber = NextNumber
        LastUsedIndex[DiceNumber] +=1
        i += 2
    n = 0    
    while n < NumberOfDice:
        b = 0
        while b < NumberOfDiceToBeat:
            i = 0
            Wins = 0
            Losses = 0
            if n + b + 1 >= NumberOfDice:
                m = n + b + 1 - NumberOfDice
            else:
                m = n + b + 1
            while i < NumberOfDieSides:                                                  
                j = 0                                                                     
                while j < NumberOfDieSides:
                    if Dice[n][j] > Dice[m][i]:
                        Wins += 1
                    if Dice[n][j] < Dice[m][i]:
                        Losses += 1
                    j +=1
                i +=1
            DiceTallies[n][m] = Wins
            DiceTallies[m][n] = Losses 
            b +=1
        n +=1
    SolutionsFile = open(MethodUsed + '.txt', 'a')
    SolutionsFile.writelines(str(z) + "," + IdentityString1 + "\n" + "\n")
    n = 0
    while n < NumberOfDice:
        SolutionsFile.write("Dice " + str(Alphabet[n]) + "'s sides: " + str(Dice[n]) + "\n")
        n += 1
    SolutionsFile.writelines("\n" + TallyHeader + "\n")
    n = 0
    while n < NumberOfDice:
        SolutionsFile.writelines("Dice " + str(Alphabet[n]) + "'s win tallies: " + str(DiceTallies[n]) + "\n")
        n += 1
    SolutionsFile.writelines("- NB: swap indices to see the number of losses in the same matchup." + "\n" + "\n")
    n = 0
    while n < NumberOfDice:
        Beat = ""
        SolutionsFile.writelines("Dice " + str(Alphabet[n]) + " beat dice: ")
        b = 0
        while b < NumberOfDiceToBeat:
            if n + b + 1 >= NumberOfDice:
                m = n + b + 1 - NumberOfDice
            else:
                m = n + b + 1
            if DiceTallies[n][m] > DiceTallies[m][n]:
                Beat = Beat + str(Alphabet[m]) + ", "
            b +=1
        SolutionsFile.write(Beat[:-2] + "\n")    
        n +=1
    SolutionsFile.write("\n" + "---" + "\n") 
    SolutionsFile.close()
    z += 1
    
SolutionsFile = open('IdentityList.txt', 'r')
FormSolutions = open('IdentityListWTal.txt', 'w')
FormSolutions2 = open('IdentityListWTalRatio.txt', 'w')
length = file_len('IdentityList.txt')

FormSolutions.write("Index, Identity, A beats B, B beats A, B beats C, C beats B, C beats A, A beats C" + "\n")
FormSolutions2.write("Index, Identity, A:B, B:C, C:A" + "\n")

i = 3
while i < length:
    FirstPart = ""
    SecondPart = ""
    j = 0
    FirstPart = linecache.getline('IdentityList.txt', i).replace("\n", ",")
    AvBAwins = linecache.getline('IdentityList.txt', i+7).replace("\n", "")
    CvAAwins = AvBAwins[27:28]
    AvBAwins = AvBAwins[25:26]
    BvCBwins = linecache.getline('IdentityList.txt', i+8).replace("\n", "")
    AvBBwins = BvCBwins[23:24]
    BvCBwins = BvCBwins[27:28]
    CvACwins = linecache.getline('IdentityList.txt', i+9).replace("\n", "")
    BvCCwins = CvACwins[25:26]
    CvACwins = CvACwins[23:24]
    FormSolutions.write(FirstPart + AvBAwins + "," + AvBBwins + "," + BvCBwins + "," + BvCCwins + "," + CvACwins + "," + CvAAwins + "\n")
    FormSolutions2.write(FirstPart + AvBAwins + ":" + AvBBwins + "," + BvCBwins + ":" + BvCCwins + "," + CvACwins + ":" + CvAAwins + "\n")
    i += 17
    
SolutionsFile.close()   
FormSolutions.close()
FormSolutions2.close()
sys.exit()
